Perfecting one-loop BCJ numerators in SYM and supergravity

We take a major step towards computing $D$-dimensional one-loop amplitudes in general gauge theories, compatible with the principles of unitarity and the color-kinematics duality. For $n$-point amplitudes with either supersymmetry multiplets or generic non-supersymmetric matter in the loop, simple all-multiplicity expressions are obtained for the maximal cuts of kinematic numerators of $n$-gon diagrams. At $n=6,7$ points with maximal supersymmetry, we extend the cubic-diagram numerators to encode all contact terms, and thus solve the long-standing problem of \emph{simultaneously} realizing the following properties: color-kinematics duality, manifest locality, optimal power counting of loop momenta, quadratic rather than linearized Feynman propagators, compatibility with double copy as well as all graph symmetries. Color-kinematics dual representations with similar properties are presented in the half-maximally supersymmetric case at $n=4,5$ points. The resulting gauge-theory integrands and their supergravity counterparts obtained from the double copy are checked to reproduce the expected ultraviolet divergences.

==> anc/README.m <==
(* ::Package:: *)

(*This README file is provided as a central location for explaining the notation of the numerator files,
and demonstrating the loading procedure.*)


(* ::Section:: *)
(*Maximal SUS Numerators*)


(* BCJ basis numerator for the hexagon diagram in maximal super-Yang-Mills as presented in sections 4.2 and 4.3:

trv[f[i_], f[j_], ...] are Lorentz traces over vector indices of linearized field strengths f[i], f[j], ...

k[i_] are the outgoing external momenta.

e[i_] are the external polarizations.

l[i_] are the edge momenta of the hexagon, with l[i_] := l + Sum[k[j],{j,1,i}] and l the loop momentum pointing from 1 to 6.
	
d[i_,j_] is a Lorentz dot product.

e10[i1_,i2_,i3_,i4_,i5_,i6_,i7_,i8_,i9_,i10_] is a contraction of a Levi-Civita tensor and ten Lorentz vectors.
*)
maxHexagon = Get["max-susy-hexagon.m"];


(* Parity even part of the BCJ basis numerator for the 7-gon numerator in maximal super Yang Mills as presented in section 4.4
tr are Lorentz traces of linearized field strengths f[i_]
k[i_] are the outgoing external momenta
e[i_] are the external polarizations
l[i_] are the edge momenta of the 7-gon,
	with l[i_] := l + Sum[k[j],{j,1,i}] 
	and l the loop momentum pointing from 1 to 7
a[i_] are the free parameters.  To match the expression presented in section 4.4, 
	they can be replaced with:
{a[1] -> -1/4, a[2] -> 3/40, a[3] -> 3/40, a[4] -> 3/40, a[5] -> 3/40, 
 a[6] -> 3/40, a[7] -> 0, a[8] -> 0, a[9] -> 0, a[10] -> 0, a[11] -> -3/40, 
 a[12] -> 1/40, a[13] -> 1/40, a[14] -> 1/40, a[15] -> -3/40, a[16] -> -3/40, 
 a[17] -> 1/40, a[18] -> 0, a[19] -> 0, a[20] -> 0, a[21] -> 0, 
 a[22] -> -1/120, a[23] -> -3/40, a[24] -> 0, a[25] -> 0, a[26] -> 1/6, 
 a[27] -> 1/12, a[28] -> 1/90, a[29] -> 1/40, a[30] -> 0}

d[i_,j_] is a Lorentz dot product
*)
(*The Max-SUSY heptagon numerator file is large enough that the file itself should not be opened directly in Mathematica.*)
maxHeptagon = Get["max-susy-heptagon.m"];


(* ::Section:: *)
(*Half-Maximal SUSY Numerators*)


(* BCJ basis numerator for the box diagram in half-maximal super-Yang-Mills as presented in section 6.2:

trv[f[i_], f[j_], ...] are Lorentz trvaces over vector indices of linearized field strvengths f[i], f[j], ...

k[i_] are the outgoing external momenta.

e[i_] are the external polarizations.

l[i_] are the edge momenta of the box, with l[i_]:=l+Sum[k[j],{j,1,i}] and l the loop momentum pointing from 1 to 4. 

d[i_,j_] is a Lorentz dot product.

e6[i1_,i2_,i3_,i4_,i5_,i6_] is a contrvaction of a Levi-Civita tensor and six Lorentz vectors.

*)
halfmaxBox = Get["half-maximal-susy-box.m"];


(* Parity even part of the BCJ basis numerator for the pentagon diagram in half-maximal super-Yang-Mills as presented in section 6.2:

trv[f[i_], f[j_], ...] are Lorentz traces over vector indices of linearized field strengths f[i], f[j], ...

k[i_] are the outgoing external momenta. 

e[i_] are the external polarizations.

l[i_] are the edge momenta of the pentagon, with l[i_]:=l+Sum[k[j],{j,1,i}] and l the loop momentum pointing from 1 to 5.

a[i_] are the free parameters, where a[i_] :> 0 reproduces the numerator presented in section 6.2.3.

d[i_,j_] is a Lorentz dot product.*)
halfmaxPentagon = Get["half-maximal-susy-pentagon.m"];


==> anc/half-maximal-susy-box.m <==
(* BCJ basis numerator for the box diagram in half-maximal super-Yang-Mills as presented in section 6.2:

trv[f[i_], f[j_], ...] are Lorentz traces over vector indices of linearized field strengths f[i], f[j], ...

k[i_] are the outgoing external momenta.

e[i_] are the external polarizations.

l[i_] are the edge momenta of the box, with l[i_]:=l+Sum[k[j],{j,1,i}] and l the loop momentum pointing from 1 to 4. 

d[i_,j_] is a Lorentz dot product.

e6[i1_,i2_,i3_,i4_,i5_,i6_] is a contraction of a Levi-Civita tensor and six Lorentz vectors.

*)



(d[l, k[2]]*e6[e[1], e[2], e[3], e[4], k[1], l])/4 - 
 (d[l, k[3]]*e6[e[1], e[2], e[3], e[4], k[1], l])/4 + 
 (d[k[2], k[3]]*e6[e[1], e[2], e[3], e[4], k[1], l])/2 - 
 (d[l, l]*e6[e[1], e[2], e[3], e[4], k[1], k[2]])/4 + 
 (d[l, k[1]]*e6[e[1], e[2], e[3], e[4], k[1], k[2]])/4 - 
 (d[l, k[2]]*e6[e[1], e[2], e[3], e[4], k[1], k[2]])/4 + 
 (d[l, k[3]]*e6[e[1], e[2], e[3], e[4], k[1], k[2]])/4 + 
 (d[l, l]*e6[e[1], e[2], e[3], e[4], k[1], k[3]])/4 + 
 (d[l, k[1]]*e6[e[1], e[2], e[3], e[4], k[1], k[3]])/4 - 
 (d[l, k[2]]*e6[e[1], e[2], e[3], e[4], k[1], k[3]])/2 - 
 (d[l, k[1]]*e6[e[1], e[2], e[3], e[4], k[2], l])/4 - 
 (3*d[l, k[3]]*e6[e[1], e[2], e[3], e[4], k[2], l])/4 - 
 (d[k[1], k[2]]*e6[e[1], e[2], e[3], e[4], k[2], l])/4 + 
 (3*d[l, l]*e6[e[1], e[2], e[3], e[4], k[2], k[3]])/4 + 
 (d[l, k[1]]*e6[e[1], e[2], e[3], e[4], k[2], k[3]])/4 + 
 (d[l, k[1]]*e6[e[1], e[2], e[3], e[4], k[3], l])/4 + 
 (3*d[l, k[2]]*e6[e[1], e[2], e[3], e[4], k[3], l])/4 + 
 (d[k[1], k[3]]*e6[e[1], e[2], e[3], e[4], k[3], l])/4 + 
 (d[k[2], k[3]]*e6[e[1], e[2], e[3], e[4], k[3], l])/4 + 
 (d[e[4], k[2]]*e6[e[1], e[2], e[3], k[1], k[2], l])/2 - 
 (d[l, e[4]]*e6[e[1], e[2], e[3], k[1], k[2], k[3]])/2 + 
 (d[e[4], k[2]]*e6[e[1], e[2], e[3], k[1], k[3], l])/2 - 
 d[l, e[4]]*e6[e[1], e[2], e[3], k[2], k[3], l] - 
 d[l, e[3]]*e6[e[1], e[2], e[4], k[1], k[2], l] - 
 (d[e[3], k[1]]*e6[e[1], e[2], e[4], k[1], k[2], l])/2 - 
 d[e[3], k[2]]*e6[e[1], e[2], e[4], k[1], k[2], l] + 
 (d[l, e[3]]*e6[e[1], e[2], e[4], k[1], k[2], k[3]])/2 - 
 (d[e[3], k[2]]*e6[e[1], e[2], e[4], k[1], k[3], l])/2 + 
 d[l, e[3]]*e6[e[1], e[2], e[4], k[2], k[3], l] + 
 (d[e[3], e[4]]*e6[e[1], e[2], k[1], k[2], k[3], l])/2 - 
 (d[e[2], k[1]]*e6[e[1], e[3], e[4], k[1], k[2], l])/2 + 
 (d[e[2], k[3]]*e6[e[1], e[3], e[4], k[1], k[2], l])/2 - 
 (d[l, e[2]]*e6[e[1], e[3], e[4], k[1], k[2], k[3]])/2 - 
 d[l, e[2]]*e6[e[1], e[3], e[4], k[1], k[3], l] - 
 d[e[2], k[1]]*e6[e[1], e[3], e[4], k[1], k[3], l] - 
 d[l, e[2]]*e6[e[1], e[3], e[4], k[2], k[3], l] - 
 (d[e[2], e[4]]*e6[e[1], e[3], k[1], k[2], k[3], l])/2 + 
 (d[e[2], e[3]]*e6[e[1], e[4], k[1], k[2], k[3], l])/2 - 
 (d[e[3], l[3]]*d[e[4], l[4]]*trv[f[1], f[2]])/2 - 
 (d[e[3], e[4]]*d[l[2], l[2]]*trv[f[1], f[2]])/48 + 
 (d[e[3], e[4]]*d[l[3], l[3]]*trv[f[1], f[2]])/8 - 
 (d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[2]])/48 - 
 (d[e[2], l[2]]*d[e[4], l[4]]*trv[f[1], f[3]])/2 + 
 (d[e[2], e[4]]*d[l[1], l[1]]*trv[f[1], f[3]])/48 + 
 (d[e[2], e[4]]*d[l[2], l[2]]*trv[f[1], f[3]])/48 + 
 (d[e[2], e[4]]*d[l[3], l[3]]*trv[f[1], f[3]])/48 + 
 (d[e[2], e[4]]*d[l[4], l[4]]*trv[f[1], f[3]])/48 - 
 (d[e[2], l[2]]*d[e[3], l[3]]*trv[f[1], f[4]])/2 - 
 (d[e[2], e[3]]*d[l[1], l[1]]*trv[f[1], f[4]])/48 + 
 (d[e[2], e[3]]*d[l[2], l[2]]*trv[f[1], f[4]])/8 - 
 (d[e[2], e[3]]*d[l[3], l[3]]*trv[f[1], f[4]])/48 - 
 (d[e[1], l[1]]*d[e[4], l[4]]*trv[f[2], f[3]])/2 - 
 (d[e[1], e[4]]*d[l[1], l[1]]*trv[f[2], f[3]])/48 - 
 (d[e[1], e[4]]*d[l[3], l[3]]*trv[f[2], f[3]])/48 + 
 (d[e[1], e[4]]*d[l[4], l[4]]*trv[f[2], f[3]])/8 - 
 (trv[f[1], f[4]]*trv[f[2], f[3]])/16 - 
 (d[e[1], l[1]]*d[e[3], l[3]]*trv[f[2], f[4]])/2 + 
 (d[e[1], e[3]]*d[l[1], l[1]]*trv[f[2], f[4]])/48 + 
 (d[e[1], e[3]]*d[l[2], l[2]]*trv[f[2], f[4]])/48 + 
 (d[e[1], e[3]]*d[l[3], l[3]]*trv[f[2], f[4]])/48 + 
 (d[e[1], e[3]]*d[l[4], l[4]]*trv[f[2], f[4]])/48 - 
 (trv[f[1], f[3]]*trv[f[2], f[4]])/16 - 
 (d[e[1], l[1]]*d[e[2], l[2]]*trv[f[3], f[4]])/2 + 
 (d[e[1], e[2]]*d[l[1], l[1]]*trv[f[3], f[4]])/8 - 
 (d[e[1], e[2]]*d[l[2], l[2]]*trv[f[3], f[4]])/48 - 
 (d[e[1], e[2]]*d[l[4], l[4]]*trv[f[3], f[4]])/48 - 
 (trv[f[1], f[2]]*trv[f[3], f[4]])/16 + (d[e[4], l[4]]*trv[f[1], f[2], f[3]])/
  2 + (d[e[3], l[3]]*trv[f[1], f[2], f[4]])/2 + 
 (d[e[2], l[2]]*trv[f[1], f[3], f[4]])/2 + 
 (d[e[1], l[1]]*trv[f[2], f[3], f[4]])/2 - trv[f[1], f[2], f[3], f[4]]/4 + 
 trv[f[1], f[2], f[4], f[3]]/4 + trv[f[1], f[3], f[2], f[4]]/4


==> anc/half-maximal-susy-pentagon.m <==
(* Parity even part of the BCJ basis numerator for the pentagon diagram in half-maximal super-Yang-Mills as presented in section 6.2:

trv[f[i_], f[j_], ...] are Lorentz traces over vector indices of linearized field strengths f[i], f[j], ...

k[i_] are the outgoing external momenta. 

e[i_] are the external polarizations.

l[i_] are the edge momenta of the pentagon, with l[i_]:=l+Sum[k[j],{j,1,i}] and l the loop momentum pointing from 1 to 5.

a[i_] are the free parameters, where a[i_] :> 0 reproduces the numerator presented in section 6.2.3.

d[i_,j_] is a Lorentz dot product.
*)





(a[13]*(d[e[2], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]] - 
    d[e[2], e[5]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[1], f[3]] + 
    d[e[2], e[5]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[1], f[3]] - 
    d[e[2], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]] - 
    d[e[2], e[5]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[1], f[3]] + 
    d[e[2], e[5]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[1], f[3]] - 
    d[e[2], e[5]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[1], f[3]] + 
    d[e[2], e[5]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[1], f[3]] + 
    d[e[2], e[4]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[1], f[3]] - 
    d[e[2], e[4]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[1], f[3]] + 
    d[e[2], e[4]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[1], f[3]] - 
    d[e[2], e[4]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[1], f[3]] - 
    d[e[2], e[4]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[1], f[3]] + 
    d[e[2], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]] - 
    d[e[2], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[3]] + 
    d[e[2], e[4]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[1], f[3]] + 
    d[e[2], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] - 
    d[e[2], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] + 
    d[e[2], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] - 
    d[e[2], l[5]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] - 
    d[e[2], l[2]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]] + 
    d[e[2], l[3]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]] - 
    d[e[2], l[4]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]] + 
    d[e[2], l[5]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]] + 
    d[e[2], e[5]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[1], f[4]] - 
    d[e[2], e[5]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[1], f[4]] + 
    d[e[2], e[5]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[1], f[4]] - 
    d[e[2], e[5]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[1], f[4]] - 
    d[e[2], e[5]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]] + 
    d[e[2], e[5]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[1], f[4]] - 
    d[e[2], e[5]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[1], f[4]] + 
    d[e[2], e[5]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]] + 
    d[e[1], l[1]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] - 
    d[e[1], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] + 
    d[e[1], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] - 
    d[e[1], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] - 
    d[e[1], e[3]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[2], f[4]] - 
    d[e[1], e[3]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[2], f[4]] - 
    d[e[1], l[1]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[2], f[4]] + 
    d[e[1], l[2]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[2], f[4]] - 
    d[e[1], l[3]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[2], f[4]] + 
    d[e[1], l[4]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[2], f[4]] - 
    d[e[1], e[3]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[2], f[4]] - 
    d[e[1], e[3]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[2], f[4]] - 
    d[e[1], e[4]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[2], f[5]] + 
    d[e[1], e[4]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[2], f[5]] - 
    d[e[1], e[4]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]] + 
    d[e[1], e[4]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]] + 
    d[e[1], e[4]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[2], f[5]] - 
    d[e[1], e[4]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[2], f[5]] + 
    d[e[1], e[4]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[2], f[5]] - 
    d[e[1], e[4]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[2], f[5]] - 
    d[e[1], e[3]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[2], f[5]] + 
    d[e[1], e[3]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[2], f[5]] - 
    d[e[1], e[3]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[2], f[5]] + 
    d[e[1], e[3]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[2], f[5]] + 
    d[e[1], e[3]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]] - 
    d[e[1], e[3]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[2], f[5]] + 
    d[e[1], e[3]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[2], f[5]] - 
    d[e[1], e[3]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[2], f[5]] - 
    d[e[1], l[1]]*d[e[2], e[4]]*d[l[1], l[1]]*trv[f[3], f[5]] + 
    d[e[1], l[2]]*d[e[2], e[4]]*d[l[1], l[1]]*trv[f[3], f[5]] - 
    d[e[1], l[3]]*d[e[2], e[4]]*d[l[1], l[1]]*trv[f[3], f[5]] + 
    d[e[1], l[4]]*d[e[2], e[4]]*d[l[1], l[1]]*trv[f[3], f[5]] - 
    d[e[1], e[4]]*d[e[2], l[2]]*d[l[1], l[1]]*trv[f[3], f[5]] + 
    d[e[1], e[4]]*d[e[2], l[3]]*d[l[1], l[1]]*trv[f[3], f[5]] - 
    d[e[1], e[4]]*d[e[2], l[4]]*d[l[1], l[1]]*trv[f[3], f[5]] + 
    d[e[1], e[4]]*d[e[2], l[5]]*d[l[1], l[1]]*trv[f[3], f[5]] + 
    d[e[1], e[4]]*d[e[2], l[2]]*d[l[2], l[2]]*trv[f[3], f[5]] - 
    d[e[1], e[4]]*d[e[2], l[3]]*d[l[2], l[2]]*trv[f[3], f[5]] + 
    d[e[1], e[4]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]] - 
    d[e[1], e[4]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]] + 
    d[e[1], l[1]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]] - 
    d[e[1], l[2]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]] + 
    d[e[1], l[3]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]] - 
    d[e[1], l[4]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]]))/2 + 
 (a[9]*((d[e[2], l[4]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/2 - 
    (d[e[2], l[5]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/2 + 
    (d[e[2], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/2 - 
    (d[e[2], e[5]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[1], f[3]])/2 + 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[1], f[3]])/2 - 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/2 + 
    (d[e[2], e[4]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/2 - 
    (d[e[2], e[4]]*d[e[5], l[2]]*d[l[3], l[3]]*trv[f[1], f[3]])/2 + 
    (d[e[2], l[3]]*d[e[4], e[5]]*d[l[4], l[4]]*trv[f[1], f[3]])/2 - 
    d[e[2], l[4]]*d[e[4], e[5]]*d[l[4], l[4]]*trv[f[1], f[3]] + 
    (d[e[2], l[5]]*d[e[4], e[5]]*d[l[4], l[4]]*trv[f[1], f[3]])/2 - 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[1], f[3]])/2 + 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[1], f[3]])/2 + 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[1], f[3]])/2 - 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[1], f[3]])/2 - 
    (d[e[2], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/2 + 
    (d[e[2], l[4]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/2 - 
    (d[e[2], e[5]]*d[e[4], l[1]]*d[l[5], l[5]]*trv[f[1], f[3]])/2 + 
    (d[e[2], e[5]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/2 - 
    (d[e[2], e[4]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[1], f[3]])/2 + 
    (d[e[2], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/2 - 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[3]])/2 + 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/2 + 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/2 - 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/2 + 
    (d[e[2], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/2 - 
    (d[e[2], l[5]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/2 + 
    (d[e[2], e[5]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[1], f[4]])/2 - 
    (d[e[2], e[5]]*d[e[3], l[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/2 + 
    (d[e[2], e[3]]*d[e[5], l[2]]*d[l[1], l[1]]*trv[f[1], f[4]])/2 - 
    (d[e[2], e[3]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[1], f[4]])/2 - 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]])/2 + 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]])/2 + 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[1], f[4]])/2 - 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[1], f[4]])/2 + 
    (d[e[2], e[3]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[1], f[4]])/2 - 
    d[e[2], e[3]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[4]] + 
    (d[e[2], e[3]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[1], f[4]])/2 - 
    (d[e[2], l[4]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/2 + 
    (d[e[2], l[5]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/2 - 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/2 + 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[1], f[4]])/2 - 
    (d[e[2], e[5]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[1], f[4]])/2 + 
    (d[e[2], e[5]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/2 - 
    (d[e[2], e[3]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/2 + 
    (d[e[2], e[3]]*d[e[5], l[2]]*d[l[3], l[3]]*trv[f[1], f[4]])/2 + 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/2 - 
    (d[e[1], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/2 + 
    (d[e[1], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/2 - 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/2 - 
    (d[e[1], e[5]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[2], f[4]])/2 + 
    (d[e[1], e[5]]*d[e[3], l[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/2 - 
    (d[e[1], e[3]]*d[e[5], l[2]]*d[l[1], l[1]]*trv[f[2], f[4]])/2 + 
    (d[e[1], e[3]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[2], f[4]])/2 + 
    (d[e[1], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/2 - 
    (d[e[1], l[3]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/2 - 
    (d[e[1], e[5]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/2 + 
    (d[e[1], e[5]]*d[e[3], l[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/2 - 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/2 + 
    (d[e[1], e[3]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[2], f[4]])/2 - 
    (d[e[1], e[3]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[2], f[4]])/2 + 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/2 - 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[2], f[4]])/2 + 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[2], f[4]])/2 + 
    (d[e[1], e[5]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[2], f[4]])/2 + 
    (d[e[1], e[5]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[2], f[4]])/2 - 
    d[e[1], e[5]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[2], f[4]] + 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[2], f[4]])/2 - 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[2], f[4]])/2 + 
    (d[e[1], l[3]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/2 - 
    (d[e[1], l[4]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/2 - 
    (d[e[1], e[4]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[2], f[5]])/2 + 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[2], f[5]])/2 - 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/2 + 
    (d[e[1], e[4]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/2 - 
    (d[e[1], e[3]]*d[e[4], l[1]]*d[l[2], l[2]]*trv[f[2], f[5]])/2 + 
    (d[e[1], e[3]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/2 + 
    (d[e[1], l[2]]*d[e[3], e[4]]*d[l[3], l[3]]*trv[f[2], f[5]])/2 - 
    d[e[1], l[3]]*d[e[3], e[4]]*d[l[3], l[3]]*trv[f[2], f[5]] + 
    (d[e[1], l[4]]*d[e[3], e[4]]*d[l[3], l[3]]*trv[f[2], f[5]])/2 - 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[2], f[5]])/2 + 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[2], f[5]])/2 + 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[2], f[5]])/2 - 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[2], f[5]])/2 - 
    (d[e[1], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/2 + 
    (d[e[1], l[3]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/2 + 
    (d[e[1], e[4]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/2 - 
    (d[e[1], e[4]]*d[e[3], l[5]]*d[l[4], l[4]]*trv[f[2], f[5]])/2 + 
    (d[e[1], e[3]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/2 - 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[2], f[5]])/2 + 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/2 - 
    (d[e[1], e[3]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[2], f[5]])/2 - 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[1], l[1]]*trv[f[3], f[5]])/2 + 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[1], l[1]]*trv[f[3], f[5]])/2 - 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[1], l[1]]*trv[f[3], f[5]])/2 + 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[1], l[1]]*trv[f[3], f[5]])/2 - 
    d[e[1], e[2]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[3], f[5]] + 
    (d[e[1], e[2]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[3], f[5]])/2 + 
    (d[e[1], e[2]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[3], f[5]])/2 - 
    (d[e[1], l[3]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/2 + 
    (d[e[1], l[4]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/2 + 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[2], l[2]]*trv[f[3], f[5]])/2 - 
    (d[e[1], e[4]]*d[e[2], l[3]]*d[l[2], l[2]]*trv[f[3], f[5]])/2 + 
    (d[e[1], e[4]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/2 - 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/2 + 
    (d[e[1], e[2]]*d[e[4], l[1]]*d[l[2], l[2]]*trv[f[3], f[5]])/2 - 
    (d[e[1], e[2]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/2 + 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/2 - 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/2 + 
    (d[e[1], l[3]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/2 - 
    (d[e[1], l[4]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/2 + 
    (d[e[1], e[4]]*d[e[2], l[3]]*d[l[5], l[5]]*trv[f[3], f[5]])/2 - 
    (d[e[1], e[4]]*d[e[2], l[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/2 + 
    (d[e[1], e[2]]*d[e[4], l[1]]*d[l[5], l[5]]*trv[f[3], f[5]])/2 - 
    (d[e[1], e[2]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[3], f[5]])/2))/2 + 
 (a[10]*(-(d[e[2], l[3]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]]) + 
    d[e[2], l[5]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]] - 
    d[e[2], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]] + 
    d[e[2], e[5]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[1], f[3]] - 
    d[e[2], e[5]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[1], f[3]] + 
    d[e[2], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]] - 
    d[e[2], e[4]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]] + 
    d[e[2], e[4]]*d[e[5], l[2]]*d[l[3], l[3]]*trv[f[1], f[3]] - 
    d[e[2], e[4]]*d[e[5], l[3]]*d[l[3], l[3]]*trv[f[1], f[3]] + 
    d[e[2], e[4]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]] + 
    d[e[2], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]] - 
    d[e[2], l[5]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]] + 
    d[e[2], e[5]]*d[e[4], l[1]]*d[l[5], l[5]]*trv[f[1], f[3]] - 
    d[e[2], e[5]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]] + 
    d[e[2], e[5]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[1], f[3]] - 
    d[e[2], e[5]]*d[e[4], l[5]]*d[l[5], l[5]]*trv[f[1], f[3]] + 
    d[e[2], e[4]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[1], f[3]] - 
    d[e[2], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]] + 
    d[e[2], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[3]] - 
    d[e[2], e[4]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[1], f[3]] - 
    d[e[2], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] + 
    d[e[2], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] - 
    d[e[2], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] + 
    d[e[2], l[5]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] - 
    d[e[2], e[5]]*d[e[3], l[1]]*d[l[1], l[1]]*trv[f[1], f[4]] + 
    d[e[2], e[5]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[1], f[4]] - 
    d[e[2], e[5]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[1], f[4]] + 
    d[e[2], e[5]]*d[e[3], l[5]]*d[l[1], l[1]]*trv[f[1], f[4]] - 
    d[e[2], e[3]]*d[e[5], l[1]]*d[l[1], l[1]]*trv[f[1], f[4]] + 
    d[e[2], e[3]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[1], f[4]] + 
    d[e[2], l[2]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]] - 
    d[e[2], l[3]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]] + 
    d[e[2], l[4]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]] - 
    d[e[2], l[5]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]] + 
    d[e[2], e[5]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]] - 
    d[e[2], e[5]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[1], f[4]] + 
    d[e[2], e[5]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[1], f[4]] - 
    d[e[2], e[5]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]] + 
    d[e[2], e[3]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]] - 
    d[e[2], e[3]]*d[e[5], l[3]]*d[l[3], l[3]]*trv[f[1], f[4]] - 
    d[e[1], l[1]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] + 
    d[e[1], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] - 
    d[e[1], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] + 
    d[e[1], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] - 
    d[e[1], e[5]]*d[e[3], l[1]]*d[l[1], l[1]]*trv[f[2], f[4]] + 
    d[e[1], e[5]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[2], f[4]] - 
    d[e[1], e[3]]*d[e[5], l[1]]*d[l[1], l[1]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[2]]*d[l[1], l[1]]*trv[f[2], f[4]] - 
    d[e[1], e[3]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[2], f[4]] + 
    d[e[1], l[1]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]] - 
    d[e[1], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]] + 
    d[e[1], l[3]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]] - 
    d[e[1], l[4]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]] + 
    d[e[1], e[5]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]] - 
    d[e[1], e[5]]*d[e[3], l[4]]*d[l[4], l[4]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]] - 
    d[e[1], e[3]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[2], f[4]] - 
    d[e[1], e[3]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[2], f[4]] - 
    d[e[1], l[2]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]] + 
    d[e[1], l[4]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]] + 
    d[e[1], e[4]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[2], f[5]] - 
    d[e[1], e[4]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[2], f[5]] + 
    d[e[1], e[4]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]] - 
    d[e[1], e[4]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]] + 
    d[e[1], e[3]]*d[e[4], l[1]]*d[l[2], l[2]]*trv[f[2], f[5]] - 
    d[e[1], e[3]]*d[e[4], l[2]]*d[l[2], l[2]]*trv[f[2], f[5]] + 
    d[e[1], e[3]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]] - 
    d[e[1], e[3]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]] + 
    d[e[1], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]] - 
    d[e[1], l[4]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]] - 
    d[e[1], e[4]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]] + 
    d[e[1], e[4]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[2], f[5]] - 
    d[e[1], e[4]]*d[e[3], l[4]]*d[l[4], l[4]]*trv[f[2], f[5]] + 
    d[e[1], e[4]]*d[e[3], l[5]]*d[l[4], l[4]]*trv[f[2], f[5]] - 
    d[e[1], e[3]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]] + 
    d[e[1], e[3]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[2], f[5]] - 
    d[e[1], e[3]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[2], f[5]] + 
    d[e[1], e[3]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[2], f[5]] + 
    d[e[1], l[1]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]] - 
    d[e[1], l[2]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]] + 
    d[e[1], l[3]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]] - 
    d[e[1], l[4]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]] - 
    d[e[1], e[4]]*d[e[2], l[2]]*d[l[2], l[2]]*trv[f[3], f[5]] + 
    d[e[1], e[4]]*d[e[2], l[3]]*d[l[2], l[2]]*trv[f[3], f[5]] - 
    d[e[1], e[4]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]] + 
    d[e[1], e[4]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]] - 
    d[e[1], e[2]]*d[e[4], l[2]]*d[l[2], l[2]]*trv[f[3], f[5]] + 
    d[e[1], e[2]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]] - 
    d[e[1], l[1]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]] + 
    d[e[1], l[2]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]] - 
    d[e[1], l[3]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]] + 
    d[e[1], l[4]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]] + 
    d[e[1], e[4]]*d[e[2], l[2]]*d[l[5], l[5]]*trv[f[3], f[5]] - 
    d[e[1], e[4]]*d[e[2], l[3]]*d[l[5], l[5]]*trv[f[3], f[5]] + 
    d[e[1], e[4]]*d[e[2], l[4]]*d[l[5], l[5]]*trv[f[3], f[5]] - 
    d[e[1], e[4]]*d[e[2], l[5]]*d[l[5], l[5]]*trv[f[3], f[5]] + 
    d[e[1], e[2]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[3], f[5]] - 
    d[e[1], e[2]]*d[e[4], l[5]]*d[l[5], l[5]]*trv[f[3], f[5]]))/2 + 
 (a[12]*(2*d[e[3], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[2]] - 
    d[e[3], e[5]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[1], f[2]] - 
    d[e[3], e[5]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[1], f[2]] - 
    d[e[3], e[5]]*d[e[4], l[1]]*d[l[2], l[2]]*trv[f[1], f[2]] + 
    d[e[3], e[5]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]] - 
    d[e[3], e[5]]*d[e[4], l[1]]*d[l[5], l[5]]*trv[f[1], f[2]] + 
    d[e[3], e[5]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[1], f[2]] + 
    d[e[2], e[4]]*d[e[5], l[2]]*d[l[1], l[1]]*trv[f[1], f[3]] - 
    d[e[2], e[4]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[1], f[3]] + 
    d[e[2], e[5]]*d[e[4], l[1]]*d[l[2], l[2]]*trv[f[1], f[3]] - 
    d[e[2], e[5]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]] - 
    d[e[2], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]] + 
    d[e[2], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]] - 
    d[e[2], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]] + 
    d[e[2], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[3]] + 
    d[e[2], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] - 
    d[e[2], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] + 
    d[e[2], e[5]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]] - 
    d[e[2], e[5]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]] - 
    d[e[2], e[5]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[1], f[4]] + 
    d[e[2], e[5]]*d[e[3], l[5]]*d[l[4], l[4]]*trv[f[1], f[4]] - 
    d[e[2], l[3]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]] + 
    d[e[2], l[4]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]] + 
    d[e[2], e[4]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]] - 
    d[e[2], e[4]]*d[e[3], l[5]]*d[l[1], l[1]]*trv[f[1], f[5]] + 
    d[e[2], e[4]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[1], f[5]] - 
    d[e[2], e[4]]*d[e[3], l[5]]*d[l[4], l[4]]*trv[f[1], f[5]] - 
    d[e[2], e[4]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[1], f[5]] - 
    d[e[2], e[4]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[1], f[5]] + 
    2*d[e[2], e[4]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[1], f[5]] - 
    d[e[1], e[4]]*d[e[5], l[2]]*d[l[1], l[1]]*trv[f[2], f[3]] + 
    d[e[1], e[4]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[2], f[3]] - 
    d[e[1], e[4]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[2], f[3]] + 
    2*d[e[1], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[2], f[3]] - 
    d[e[1], e[4]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[2], f[3]] + 
    d[e[1], e[4]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[2], f[3]] - 
    d[e[1], e[4]]*d[e[5], l[2]]*d[l[3], l[3]]*trv[f[2], f[3]] - 
    d[e[1], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] + 
    d[e[1], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] + 
    d[e[1], l[3]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]] - 
    d[e[1], l[4]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]] - 
    d[e[1], e[3]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[2]]*d[l[3], l[3]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]] - 
    d[e[1], e[3]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[2], f[4]] - 
    d[e[1], e[4]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]] + 
    d[e[1], e[4]]*d[e[3], l[5]]*d[l[1], l[1]]*trv[f[2], f[5]] + 
    d[e[1], e[4]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]] - 
    d[e[1], e[4]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]] - 
    d[e[1], e[3]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]] + 
    d[e[1], e[3]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[2], f[5]] + 
    d[e[1], e[3]]*d[e[4], l[1]]*d[l[5], l[5]]*trv[f[2], f[5]] - 
    d[e[1], e[3]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[2], f[5]] - 
    d[e[1], l[3]]*d[e[2], e[5]]*d[l[2], l[2]]*trv[f[3], f[4]] + 
    d[e[1], l[4]]*d[e[2], e[5]]*d[l[2], l[2]]*trv[f[3], f[4]] - 
    d[e[1], l[2]]*d[e[2], e[5]]*d[l[3], l[3]]*trv[f[3], f[4]] + 
    2*d[e[1], l[3]]*d[e[2], e[5]]*d[l[3], l[3]]*trv[f[3], f[4]] - 
    d[e[1], l[4]]*d[e[2], e[5]]*d[l[3], l[3]]*trv[f[3], f[4]] + 
    d[e[1], l[2]]*d[e[2], e[5]]*d[l[4], l[4]]*trv[f[3], f[4]] - 
    d[e[1], l[3]]*d[e[2], e[5]]*d[l[4], l[4]]*trv[f[3], f[4]] - 
    d[e[1], e[4]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]] + 
    d[e[1], e[4]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]] + 
    d[e[1], e[4]]*d[e[2], l[4]]*d[l[3], l[3]]*trv[f[3], f[5]] - 
    d[e[1], e[4]]*d[e[2], l[5]]*d[l[3], l[3]]*trv[f[3], f[5]] - 
    d[e[1], l[2]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]] + 
    d[e[1], l[3]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]] + 
    d[e[1], l[2]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]] - 
    d[e[1], l[3]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]] - 
    d[e[1], e[3]]*d[e[2], l[4]]*d[l[3], l[3]]*trv[f[4], f[5]] + 
    d[e[1], e[3]]*d[e[2], l[5]]*d[l[3], l[3]]*trv[f[4], f[5]] - 
    d[e[1], e[3]]*d[e[2], l[3]]*d[l[4], l[4]]*trv[f[4], f[5]] + 
    2*d[e[1], e[3]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[4], f[5]] - 
    d[e[1], e[3]]*d[e[2], l[5]]*d[l[4], l[4]]*trv[f[4], f[5]] + 
    d[e[1], e[3]]*d[e[2], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]] - 
    d[e[1], e[3]]*d[e[2], l[4]]*d[l[5], l[5]]*trv[f[4], f[5]]))/2 + 
 (a[11]*(-(d[e[3], e[5]]*d[e[4], l[2]]*d[l[2], l[2]]*trv[f[1], f[2]]) + 
    d[e[3], e[5]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]] + 
    d[e[3], e[5]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[1], f[2]] - 
    d[e[3], e[5]]*d[e[4], l[5]]*d[l[5], l[5]]*trv[f[1], f[2]] - 
    d[e[2], e[4]]*d[e[5], l[1]]*d[l[1], l[1]]*trv[f[1], f[3]] + 
    d[e[2], e[4]]*d[e[5], l[2]]*d[l[1], l[1]]*trv[f[1], f[3]] - 
    d[e[2], e[4]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[1], f[3]] + 
    d[e[2], e[4]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[1], f[3]] + 
    d[e[2], e[5]]*d[e[4], l[1]]*d[l[2], l[2]]*trv[f[1], f[3]] - 
    d[e[2], e[5]]*d[e[4], l[2]]*d[l[2], l[2]]*trv[f[1], f[3]] + 
    d[e[2], e[5]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[1], f[3]] - 
    d[e[2], e[5]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]] - 
    d[e[2], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]] + 
    d[e[2], e[5]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[1], f[3]] - 
    d[e[2], e[5]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[1], f[3]] + 
    d[e[2], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]] + 
    d[e[2], e[4]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[1], f[3]] - 
    d[e[2], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]] + 
    d[e[2], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[3]] - 
    d[e[2], e[4]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[1], f[3]] - 
    d[e[2], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] + 
    d[e[2], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] - 
    d[e[2], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] + 
    d[e[2], l[5]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] + 
    d[e[2], e[5]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]] - 
    d[e[2], e[5]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[1], f[4]] + 
    d[e[2], e[5]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[1], f[4]] - 
    d[e[2], e[5]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]] - 
    d[e[2], e[5]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[1], f[4]] + 
    d[e[2], e[5]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[1], f[4]] - 
    d[e[2], e[5]]*d[e[3], l[4]]*d[l[4], l[4]]*trv[f[1], f[4]] + 
    d[e[2], e[5]]*d[e[3], l[5]]*d[l[4], l[4]]*trv[f[1], f[4]] + 
    d[e[2], l[2]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]] - 
    d[e[2], l[3]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]] + 
    d[e[2], l[4]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]] - 
    d[e[2], l[5]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]] - 
    d[e[2], e[4]]*d[e[3], l[1]]*d[l[1], l[1]]*trv[f[1], f[5]] + 
    d[e[2], e[4]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]] + 
    d[e[2], e[4]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[1], f[5]] - 
    d[e[2], e[4]]*d[e[3], l[4]]*d[l[4], l[4]]*trv[f[1], f[5]] - 
    d[e[1], e[4]]*d[e[5], l[1]]*d[l[1], l[1]]*trv[f[2], f[3]] + 
    d[e[1], e[4]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[2], f[3]] + 
    d[e[1], e[4]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[2], f[3]] - 
    d[e[1], e[4]]*d[e[5], l[3]]*d[l[3], l[3]]*trv[f[2], f[3]] - 
    d[e[1], l[1]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] + 
    d[e[1], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] - 
    d[e[1], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] + 
    d[e[1], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] + 
    d[e[1], l[1]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]] - 
    d[e[1], l[2]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]] + 
    d[e[1], l[3]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]] - 
    d[e[1], l[4]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]] - 
    d[e[1], e[3]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[2]]*d[l[3], l[3]]*trv[f[2], f[4]] - 
    d[e[1], e[3]]*d[e[5], l[3]]*d[l[3], l[3]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]] - 
    d[e[1], e[3]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[2], f[4]] - 
    d[e[1], e[3]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[2], f[4]] - 
    d[e[1], e[4]]*d[e[3], l[1]]*d[l[1], l[1]]*trv[f[2], f[5]] + 
    d[e[1], e[4]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[2], f[5]] - 
    d[e[1], e[4]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]] + 
    d[e[1], e[4]]*d[e[3], l[5]]*d[l[1], l[1]]*trv[f[2], f[5]] + 
    d[e[1], e[4]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[2], f[5]] - 
    d[e[1], e[4]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[2], f[5]] + 
    d[e[1], e[4]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]] - 
    d[e[1], e[4]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]] - 
    d[e[1], e[3]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]] + 
    d[e[1], e[3]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[2], f[5]] - 
    d[e[1], e[3]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[2], f[5]] + 
    d[e[1], e[3]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[2], f[5]] + 
    d[e[1], e[3]]*d[e[4], l[1]]*d[l[5], l[5]]*trv[f[2], f[5]] - 
    d[e[1], e[3]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[2], f[5]] + 
    d[e[1], e[3]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[2], f[5]] - 
    d[e[1], e[3]]*d[e[4], l[5]]*d[l[5], l[5]]*trv[f[2], f[5]] - 
    d[e[1], l[2]]*d[e[2], e[5]]*d[l[2], l[2]]*trv[f[3], f[4]] + 
    d[e[1], l[4]]*d[e[2], e[5]]*d[l[2], l[2]]*trv[f[3], f[4]] + 
    d[e[1], l[2]]*d[e[2], e[5]]*d[l[4], l[4]]*trv[f[3], f[4]] - 
    d[e[1], l[4]]*d[e[2], e[5]]*d[l[4], l[4]]*trv[f[3], f[4]] - 
    d[e[1], e[4]]*d[e[2], l[2]]*d[l[2], l[2]]*trv[f[3], f[5]] + 
    d[e[1], e[4]]*d[e[2], l[3]]*d[l[2], l[2]]*trv[f[3], f[5]] - 
    d[e[1], e[4]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]] + 
    d[e[1], e[4]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]] + 
    d[e[1], e[4]]*d[e[2], l[2]]*d[l[3], l[3]]*trv[f[3], f[5]] - 
    d[e[1], e[4]]*d[e[2], l[3]]*d[l[3], l[3]]*trv[f[3], f[5]] + 
    d[e[1], e[4]]*d[e[2], l[4]]*d[l[3], l[3]]*trv[f[3], f[5]] - 
    d[e[1], e[4]]*d[e[2], l[5]]*d[l[3], l[3]]*trv[f[3], f[5]] + 
    d[e[1], l[1]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]] - 
    d[e[1], l[2]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]] + 
    d[e[1], l[3]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]] - 
    d[e[1], l[4]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]] - 
    d[e[1], l[1]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]] + 
    d[e[1], l[2]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]] - 
    d[e[1], l[3]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]] + 
    d[e[1], l[4]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]] - 
    d[e[1], e[3]]*d[e[2], l[3]]*d[l[3], l[3]]*trv[f[4], f[5]] + 
    d[e[1], e[3]]*d[e[2], l[5]]*d[l[3], l[3]]*trv[f[4], f[5]] + 
    d[e[1], e[3]]*d[e[2], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]] - 
    d[e[1], e[3]]*d[e[2], l[5]]*d[l[5], l[5]]*trv[f[4], f[5]]))/2 + 
 (a[1]*((2*d[e[3], e[5]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 - 
    (d[e[3], e[5]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]])/6 - 
    (d[e[3], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 + 
    (d[e[3], e[4]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[1], f[2]])/2 - 
    (2*d[e[3], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 + 
    (d[e[3], l[4]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[2]])/2 - 
    (d[e[3], e[5]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[1], f[2]])/2 + 
    (d[e[3], e[4]]*d[e[5], l[2]]*d[l[3], l[3]]*trv[f[1], f[2]])/2 - 
    d[e[3], e[4]]*d[e[5], l[3]]*d[l[3], l[3]]*trv[f[1], f[2]] + 
    (d[e[3], e[4]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[1], f[2]])/2 + 
    (d[e[3], l[3]]*d[e[4], e[5]]*d[l[4], l[4]]*trv[f[1], f[2]])/2 - 
    d[e[3], l[4]]*d[e[4], e[5]]*d[l[4], l[4]]*trv[f[1], f[2]] + 
    (d[e[3], l[5]]*d[e[4], e[5]]*d[l[4], l[4]]*trv[f[1], f[2]])/2 - 
    (d[e[3], e[5]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[1], f[2]])/2 + 
    (d[e[3], e[4]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[1], f[2]])/2 - 
    (2*d[e[3], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 + 
    (d[e[3], l[4]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/2 - 
    (d[e[3], l[5]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    (d[e[3], e[5]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[1], f[2]])/6 + 
    (2*d[e[3], e[5]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[1], f[3]])/6 + 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[1], f[3]])/6 - 
    (2*d[e[2], e[4]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[5]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]])/6 + 
    (d[e[2], e[4]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[1], f[3]])/6 + 
    (2*d[e[2], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/6 - 
    (d[e[2], e[5]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[1], f[3]])/6 + 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[1], f[3]])/6 - 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/6 - 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[1], f[3]])/6 + 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[1], f[3]])/6 + 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[1], f[3]])/6 - 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[1], f[3]])/6 - 
    (d[e[2], e[4]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[1], f[3]])/6 + 
    (d[e[2], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/6 - 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[3]])/6 + 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/6 + 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/6 - 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/6 + 
    (d[e[2], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/6 - 
    (d[e[2], l[5]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/6 - 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]])/6 + 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]])/6 + 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[1], f[4]])/6 - 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[1], f[4]])/6 - 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/6 + 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[1], f[4]])/6 - 
    (d[e[2], e[5]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[1], f[4]])/6 + 
    (d[e[2], e[5]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/6 + 
    (2*d[e[2], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/6 - 
    (d[e[2], l[4]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[5]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[1], f[4]])/6 - 
    (2*d[e[2], e[5]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], l[2]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/6 - 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[1], f[4]])/6 + 
    (2*d[e[2], e[5]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], e[4]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 - 
    (d[e[2], e[4]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]])/6 - 
    (d[e[2], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 + 
    (d[e[2], e[3]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[1], f[5]])/2 - 
    (2*d[e[2], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 + 
    (d[e[2], l[3]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[1], f[5]])/2 - 
    (d[e[2], e[4]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[1], f[5]])/2 + 
    (d[e[2], e[3]]*d[e[4], l[1]]*d[l[2], l[2]]*trv[f[1], f[5]])/2 - 
    d[e[2], e[3]]*d[e[4], l[2]]*d[l[2], l[2]]*trv[f[1], f[5]] + 
    (d[e[2], e[3]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[1], f[5]])/2 + 
    (d[e[2], l[2]]*d[e[3], e[4]]*d[l[3], l[3]]*trv[f[1], f[5]])/2 - 
    d[e[2], l[3]]*d[e[3], e[4]]*d[l[3], l[3]]*trv[f[1], f[5]] + 
    (d[e[2], l[4]]*d[e[3], e[4]]*d[l[3], l[3]]*trv[f[1], f[5]])/2 - 
    (d[e[2], e[4]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[1], f[5]])/2 + 
    (d[e[2], e[3]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[1], f[5]])/2 - 
    (2*d[e[2], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 + 
    (d[e[2], l[3]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/2 - 
    (d[e[2], l[4]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 - 
    (d[e[2], e[4]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[1], f[5]])/6 + 
    (2*d[e[2], e[4]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 - 
    (d[e[1], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 - 
    (2*d[e[1], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 + 
    (d[e[1], e[5]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[2], f[3]])/2 - 
    (d[e[1], e[4]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[2], f[3]])/6 + 
    (2*d[e[1], e[4]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 - 
    (2*d[e[1], l[1]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    (d[e[1], l[3]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 + 
    (d[e[1], l[4]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/2 - 
    (d[e[1], e[4]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[2], f[3]])/6 + 
    (2*d[e[1], e[4]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 + 
    (d[e[1], l[1]]*d[e[4], e[5]]*d[l[4], l[4]]*trv[f[2], f[3]])/2 + 
    (d[e[1], l[3]]*d[e[4], e[5]]*d[l[4], l[4]]*trv[f[2], f[3]])/2 - 
    d[e[1], l[4]]*d[e[4], e[5]]*d[l[4], l[4]]*trv[f[2], f[3]] + 
    (d[e[1], e[5]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[2], f[3]])/2 - 
    (d[e[1], e[4]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[2], f[3]])/2 + 
    (d[e[1], l[4]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[2], f[3]])/2 + 
    (d[e[1], e[5]]*d[e[4], l[1]]*d[l[5], l[5]]*trv[f[2], f[3]])/2 + 
    (d[e[1], e[5]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[2], f[3]])/2 - 
    d[e[1], e[5]]*d[e[4], l[5]]*d[l[5], l[5]]*trv[f[2], f[3]] - 
    (d[e[1], e[4]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[2], f[3]])/2 + 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/6 - 
    (d[e[1], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/6 + 
    (d[e[1], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/6 - 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/6 - 
    (2*d[e[1], l[1]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/6 - 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[2], f[4]])/6 - 
    (d[e[1], e[3]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], e[3]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], l[1]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[2]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[3]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/6 + 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[2], f[4]])/6 - 
    (2*d[e[1], e[3]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/6 + 
    (d[e[1], e[3]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[2], f[4]])/6 - 
    (d[e[1], e[3]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[2], f[4]])/6 + 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/6 - 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[2], f[4]])/6 + 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[2], f[4]])/6 + 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[2], f[4]])/6 - 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[2], f[4]])/6 - 
    (2*d[e[1], e[4]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]])/6 - 
    (d[e[1], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[2], f[5]])/6 + 
    (2*d[e[1], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[2], f[5]])/6 + 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[2], f[5]])/6 - 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/6 + 
    (d[e[1], e[4]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/6 - 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[2], f[5]])/6 + 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[2], f[5]])/6 + 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[2], f[5]])/6 - 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[2], f[5]])/6 + 
    (d[e[1], e[3]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/6 - 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[2], f[5]])/6 + 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/6 - 
    (d[e[1], e[3]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[2], f[5]])/6 + 
    (d[e[1], e[4]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[2], f[5]])/6 - 
    (d[e[1], e[4]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[2], f[5]])/6 - 
    (2*d[e[1], e[3]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (d[e[1], l[1]]*d[e[2], e[5]]*d[l[1], l[1]]*trv[f[3], f[4]])/2 + 
    (d[e[1], e[5]]*d[e[2], l[5]]*d[l[1], l[1]]*trv[f[3], f[4]])/2 - 
    d[e[1], e[2]]*d[e[5], l[1]]*d[l[1], l[1]]*trv[f[3], f[4]] + 
    (d[e[1], e[2]]*d[e[5], l[2]]*d[l[1], l[1]]*trv[f[3], f[4]])/2 + 
    (d[e[1], e[2]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[3], f[4]])/2 + 
    (2*d[e[1], l[1]]*d[e[2], e[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 - 
    (d[e[1], l[4]]*d[e[2], e[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/6 + 
    (d[e[1], e[2]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[3], f[4]])/2 - 
    (d[e[1], e[2]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 - 
    (2*d[e[1], e[2]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 + 
    (2*d[e[1], l[1]]*d[e[2], e[5]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 - 
    (d[e[1], l[2]]*d[e[2], e[5]]*d[l[4], l[4]]*trv[f[3], f[4]])/6 - 
    (2*d[e[1], e[5]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 - 
    (d[e[1], e[5]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 + 
    (d[e[1], e[5]]*d[e[2], l[5]]*d[l[4], l[4]]*trv[f[3], f[4]])/2 - 
    (d[e[1], l[1]]*d[e[2], e[5]]*d[l[5], l[5]]*trv[f[3], f[4]])/2 + 
    (d[e[1], e[5]]*d[e[2], l[2]]*d[l[5], l[5]]*trv[f[3], f[4]])/2 + 
    (d[e[1], e[5]]*d[e[2], l[4]]*d[l[5], l[5]]*trv[f[3], f[4]])/2 - 
    d[e[1], e[5]]*d[e[2], l[5]]*d[l[5], l[5]]*trv[f[3], f[4]] + 
    (d[e[1], e[2]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[3], f[4]])/2 - 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[1], l[1]]*trv[f[3], f[5]])/6 + 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[1], l[1]]*trv[f[3], f[5]])/6 - 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[1], l[1]]*trv[f[3], f[5]])/6 + 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[1], l[1]]*trv[f[3], f[5]])/6 + 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[2], l[2]]*trv[f[3], f[5]])/6 - 
    (d[e[1], e[4]]*d[e[2], l[3]]*d[l[2], l[2]]*trv[f[3], f[5]])/6 + 
    (d[e[1], e[4]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/6 - 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/6 + 
    (2*d[e[1], l[1]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/6 - 
    (d[e[1], l[3]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[4]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[2], l[2]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[3], l[3]]*trv[f[3], f[5]])/6 - 
    (2*d[e[1], l[1]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/6 + 
    (2*d[e[1], e[4]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[3]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[4], l[4]]*trv[f[3], f[5]])/6 + 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/6 - 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/6 + 
    (d[e[1], l[3]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/6 - 
    (d[e[1], l[4]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/6 + 
    (d[e[1], l[2]]*d[e[2], e[3]]*d[l[1], l[1]]*trv[f[4], f[5]])/2 - 
    (d[e[1], e[3]]*d[e[2], l[2]]*d[l[1], l[1]]*trv[f[4], f[5]])/2 - 
    d[e[1], e[2]]*d[e[3], l[1]]*d[l[1], l[1]]*trv[f[4], f[5]] + 
    (d[e[1], e[2]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[4], f[5]])/2 + 
    (d[e[1], e[2]]*d[e[3], l[5]]*d[l[1], l[1]]*trv[f[4], f[5]])/2 + 
    (d[e[1], l[1]]*d[e[2], e[3]]*d[l[2], l[2]]*trv[f[4], f[5]])/2 - 
    d[e[1], l[2]]*d[e[2], e[3]]*d[l[2], l[2]]*trv[f[4], f[5]] + 
    (d[e[1], l[3]]*d[e[2], e[3]]*d[l[2], l[2]]*trv[f[4], f[5]])/2 - 
    (d[e[1], e[3]]*d[e[2], l[2]]*d[l[2], l[2]]*trv[f[4], f[5]])/2 + 
    (d[e[1], e[2]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[4], f[5]])/2 - 
    (2*d[e[1], l[1]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 + 
    (d[e[1], l[2]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/2 - 
    (d[e[1], l[3]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 + 
    (2*d[e[1], e[3]]*d[e[2], l[2]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[2], l[5]]*d[l[3], l[3]]*trv[f[4], f[5]])/6 + 
    (2*d[e[1], e[3]]*d[e[2], l[2]]*d[l[5], l[5]]*trv[f[4], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[2], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]])/6 + 
    (d[e[1], e[2]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[4], f[5]])/2 - 
    (2*d[e[1], e[2]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]])/3 - 
    (d[e[1], e[2]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[4], f[5]])/3))/2 + 
 (a[5]*(-(d[e[3], l[4]]*d[e[4], e[5]]*d[l[2], l[2]]*trv[f[1], f[2]]) - 
    (d[e[3], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 + 
    d[e[3], e[4]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[1], f[2]] + 
    (d[e[3], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 + 
    (d[e[3], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 + 
    d[e[3], l[4]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]] - 
    (d[e[3], l[5]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    d[e[3], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[2]] + 
    d[e[2], l[4]]*d[e[4], e[5]]*d[l[1], l[1]]*trv[f[1], f[3]] - 
    (d[e[2], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[5]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    d[e[2], l[4]]*d[e[4], e[5]]*d[l[2], l[2]]*trv[f[1], f[3]] + 
    (d[e[2], e[4]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[4]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (d[e[2], l[2]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    d[e[2], l[4]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]] + 
    (d[e[2], l[5]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    d[e[2], e[4]]*d[e[5], l[2]]*d[l[3], l[3]]*trv[f[1], f[3]] + 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (d[e[2], l[2]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (d[e[2], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    d[e[2], l[4]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]] + 
    d[e[2], e[5]]*d[e[4], l[1]]*d[l[5], l[5]]*trv[f[1], f[3]] - 
    (d[e[2], e[5]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    d[e[2], e[5]]*d[e[3], l[5]]*d[l[1], l[1]]*trv[f[1], f[4]] - 
    d[e[2], e[3]]*d[e[5], l[2]]*d[l[1], l[1]]*trv[f[1], f[4]] + 
    (d[e[2], e[3]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[3]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 + 
    d[e[2], l[4]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]] - 
    (d[e[2], l[5]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[3]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    d[e[2], e[3]]*d[e[5], l[2]]*d[l[3], l[3]]*trv[f[1], f[4]] - 
    (d[e[2], e[3]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], l[3]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[4]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[5]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    d[e[2], e[3]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[1], f[4]] - 
    (2*d[e[2], e[5]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    d[e[2], e[3]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[4]] - 
    d[e[2], l[3]]*d[e[3], e[4]]*d[l[1], l[1]]*trv[f[1], f[5]] - 
    (d[e[2], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 + 
    d[e[2], e[3]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[1], f[5]] + 
    (d[e[2], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 + 
    (d[e[2], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 + 
    d[e[2], l[3]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]] - 
    (d[e[2], l[4]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 - 
    d[e[2], e[3]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[1], f[5]] - 
    d[e[1], l[4]]*d[e[4], e[5]]*d[l[1], l[1]]*trv[f[2], f[3]] - 
    (d[e[1], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 + 
    (d[e[1], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 + 
    d[e[1], e[5]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[2], f[3]] + 
    (d[e[1], l[1]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    (d[e[1], l[3]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 + 
    d[e[1], l[4]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]] - 
    d[e[1], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[2], f[3]] - 
    (d[e[1], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[5]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[5]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 - 
    d[e[1], e[5]]*d[e[3], l[5]]*d[l[1], l[1]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[2]]*d[l[1], l[1]]*trv[f[2], f[4]] - 
    (d[e[1], e[3]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    d[e[1], e[5]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[2], f[4]] - 
    (2*d[e[1], e[3]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[2]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[3]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], l[4]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    d[e[1], e[5]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[2], f[4]] + 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    d[e[1], l[3]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]] + 
    (d[e[1], e[5]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[5]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    d[e[1], e[5]]*d[e[3], l[5]]*d[l[4], l[4]]*trv[f[2], f[4]] + 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    d[e[1], l[3]]*d[e[3], e[4]]*d[l[1], l[1]]*trv[f[2], f[5]] - 
    (d[e[1], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (d[e[1], l[1]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    d[e[1], l[3]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]] + 
    (d[e[1], l[4]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    d[e[1], e[3]]*d[e[4], l[1]]*d[l[2], l[2]]*trv[f[2], f[5]] + 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (d[e[1], l[1]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (d[e[1], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 - 
    d[e[1], l[3]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]] - 
    (d[e[1], e[4]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    d[e[1], e[4]]*d[e[3], l[5]]*d[l[4], l[4]]*trv[f[2], f[5]] - 
    (d[e[1], e[3]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    d[e[1], l[3]]*d[e[3], e[4]]*d[l[5], l[5]]*trv[f[2], f[5]] + 
    (d[e[1], e[4]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    d[e[1], e[5]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[3], f[4]] + 
    d[e[1], e[2]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[3], f[4]] - 
    (d[e[1], e[2]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 + 
    (d[e[1], e[2]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 + 
    (d[e[1], e[5]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 - 
    (d[e[1], e[5]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 + 
    d[e[1], e[5]]*d[e[2], l[5]]*d[l[4], l[4]]*trv[f[3], f[4]] - 
    d[e[1], e[2]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[3], f[4]] + 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 + 
    d[e[1], l[3]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]] - 
    (d[e[1], l[4]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    d[e[1], e[2]]*d[e[4], l[1]]*d[l[2], l[2]]*trv[f[3], f[5]] - 
    (d[e[1], e[2]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[2]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], l[2]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[3]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[4]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    d[e[1], e[2]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[3], f[5]] - 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[3]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[2], l[5]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    d[e[1], e[2]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[3], f[5]] + 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[3]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[3]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    d[e[1], e[4]]*d[e[2], l[4]]*d[l[5], l[5]]*trv[f[3], f[5]] - 
    d[e[1], e[2]]*d[e[4], l[1]]*d[l[5], l[5]]*trv[f[3], f[5]] + 
    (d[e[1], e[2]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[2]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[1]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 + 
    d[e[1], l[2]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]] - 
    (d[e[1], l[3]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 - 
    d[e[1], e[2]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[4], f[5]] - 
    d[e[1], l[2]]*d[e[2], e[3]]*d[l[5], l[5]]*trv[f[4], f[5]] + 
    d[e[1], e[2]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[4], f[5]] + 
    (d[e[1], e[2]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]])/3 - 
    (d[e[1], e[2]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[4], f[5]])/3))/2 + 
 (a[6]*(-(d[e[3], l[3]]*d[e[4], e[5]]*d[l[2], l[2]]*trv[f[1], f[2]]) - 
    (d[e[3], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 + 
    (4*d[e[3], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 + 
    (4*d[e[3], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    (d[e[3], l[5]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    d[e[3], e[4]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[1], f[2]] + 
    d[e[2], l[5]]*d[e[4], e[5]]*d[l[1], l[1]]*trv[f[1], f[3]] - 
    (d[e[2], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (4*d[e[2], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    d[e[2], l[3]]*d[e[4], e[5]]*d[l[2], l[2]]*trv[f[1], f[3]] + 
    (d[e[2], e[4]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (4*d[e[2], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (d[e[2], l[2]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], l[5]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    d[e[2], e[5]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[1], f[3]] + 
    d[e[2], e[5]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[1], f[3]] - 
    (2*d[e[2], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[4]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (d[e[2], l[2]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[5]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    d[e[2], e[4]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[1], f[3]] + 
    (2*d[e[2], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    d[e[2], e[4]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[1], f[3]] + 
    d[e[2], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] - 
    (2*d[e[2], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    d[e[2], l[5]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]] + 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], e[5]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], e[3]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[3]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], l[5]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], e[5]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 + 
    d[e[2], e[5]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[1], f[4]] - 
    d[e[2], e[5]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[1], f[4]] + 
    (2*d[e[2], e[5]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], e[3]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[3]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (4*d[e[2], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[4]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[5]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    d[e[2], e[3]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[1], f[4]] + 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (4*d[e[2], e[5]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    d[e[2], e[3]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[1], f[4]] - 
    d[e[2], l[2]]*d[e[3], e[4]]*d[l[1], l[1]]*trv[f[1], f[5]] - 
    (d[e[2], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 + 
    (4*d[e[2], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 + 
    (4*d[e[2], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 - 
    (d[e[2], l[4]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 - 
    d[e[2], e[3]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[1], f[5]] - 
    d[e[1], l[1]]*d[e[4], e[5]]*d[l[1], l[1]]*trv[f[2], f[3]] - 
    (d[e[1], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 + 
    (4*d[e[1], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 + 
    (4*d[e[1], l[1]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    (d[e[1], l[3]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    d[e[1], e[5]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[2], f[3]] + 
    d[e[1], l[1]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] - 
    d[e[1], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]] + 
    (2*d[e[1], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[5]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], e[5]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], e[3]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    d[e[1], e[5]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[2], f[4]] + 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (4*d[e[1], e[3]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (4*d[e[1], l[1]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[2]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[3]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    d[e[1], e[5]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[2], f[4]] + 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], e[5]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[5]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], e[3]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], e[3]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    d[e[1], e[3]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[2], f[4]] + 
    d[e[1], e[3]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[2], f[4]] + 
    d[e[1], l[2]]*d[e[3], e[4]]*d[l[1], l[1]]*trv[f[2], f[5]] - 
    (d[e[1], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (4*d[e[1], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (d[e[1], l[1]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], l[4]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    d[e[1], e[4]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[2], f[5]] + 
    d[e[1], e[4]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[2], f[5]] - 
    (2*d[e[1], e[4]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[3]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (d[e[1], l[1]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[3]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    d[e[1], e[3]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[2], f[5]] - 
    d[e[1], e[3]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[2], f[5]] + 
    d[e[1], l[4]]*d[e[3], e[4]]*d[l[5], l[5]]*trv[f[2], f[5]] + 
    (d[e[1], e[4]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (4*d[e[1], e[4]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    d[e[1], e[5]]*d[e[2], l[2]]*d[l[2], l[2]]*trv[f[3], f[4]] - 
    (d[e[1], e[2]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 + 
    (4*d[e[1], e[2]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 + 
    (4*d[e[1], e[5]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 - 
    (d[e[1], e[5]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 - 
    d[e[1], e[2]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[3], f[4]] + 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], l[4]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 + 
    d[e[1], e[4]]*d[e[2], l[2]]*d[l[2], l[2]]*trv[f[3], f[5]] - 
    d[e[1], e[4]]*d[e[2], l[3]]*d[l[2], l[2]]*trv[f[3], f[5]] + 
    (2*d[e[1], e[4]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[2]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[2]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (4*d[e[1], l[1]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[3]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[4]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    d[e[1], e[2]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[3], f[5]] - 
    (4*d[e[1], e[4]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[3]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    d[e[1], e[2]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[3], f[5]] + 
    d[e[1], l[1]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]] - 
    (2*d[e[1], l[2]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], l[3]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    d[e[1], l[4]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]] + 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[2], l[3]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[2]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[2]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (4*d[e[1], l[1]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 - 
    (d[e[1], l[3]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 - 
    d[e[1], e[2]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[4], f[5]] - 
    d[e[1], l[1]]*d[e[2], e[3]]*d[l[5], l[5]]*trv[f[4], f[5]] + 
    (4*d[e[1], e[2]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]])/3 - 
    (d[e[1], e[2]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[4], f[5]])/3))/2 + 
 (a[2]*(-1/3*(d[e[3], e[5]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[1], f[2]]) - 
    (2*d[e[3], e[5]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 - 
    (d[e[3], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 + 
    (4*d[e[3], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 - 
    d[e[3], l[3]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[2]] + 
    d[e[3], e[5]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[1], f[2]] + 
    d[e[3], e[5]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[1], f[2]] - 
    d[e[3], e[4]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[1], f[2]] + 
    (4*d[e[3], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    (d[e[3], l[5]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    (2*d[e[3], e[5]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    (d[e[3], e[5]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (4*d[e[2], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[4]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[5]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (4*d[e[2], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[5]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[5]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[4]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[4]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], l[5]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], e[5]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], e[5]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], e[5]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], e[5]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (4*d[e[2], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[4]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[5]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], e[5]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], l[3]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (4*d[e[2], e[5]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[4]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 - 
    (2*d[e[2], e[4]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 - 
    (d[e[2], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 + 
    (4*d[e[2], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 - 
    d[e[2], l[2]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[1], f[5]] + 
    d[e[2], e[4]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[1], f[5]] + 
    d[e[2], e[4]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[1], f[5]] - 
    d[e[2], e[3]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[1], f[5]] + 
    (4*d[e[2], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 - 
    (d[e[2], l[4]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 - 
    (2*d[e[2], e[4]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 - 
    (d[e[2], e[4]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 - 
    (d[e[1], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 + 
    (4*d[e[1], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 - 
    (2*d[e[1], e[4]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 - 
    (d[e[1], e[4]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 + 
    (4*d[e[1], l[1]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    (d[e[1], l[3]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    (2*d[e[1], e[4]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    (d[e[1], e[4]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    d[e[1], e[5]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[2], f[3]] + 
    d[e[1], e[4]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[2], f[3]] - 
    d[e[1], l[1]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[2], f[3]] + 
    d[e[1], e[4]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[2], f[3]] + 
    (2*d[e[1], l[1]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], l[4]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (4*d[e[1], e[3]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (4*d[e[1], l[1]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[2]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[3]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], e[3]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], e[3]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], e[3]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], e[3]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], e[3]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (4*d[e[1], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[3]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[3]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (4*d[e[1], e[4]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[3]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    d[e[1], l[2]]*d[e[2], e[5]]*d[l[1], l[1]]*trv[f[3], f[4]] - 
    d[e[1], e[5]]*d[e[2], l[2]]*d[l[1], l[1]]*trv[f[3], f[4]] - 
    (d[e[1], l[1]]*d[e[2], e[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 - 
    (2*d[e[1], l[4]]*d[e[2], e[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 - 
    (d[e[1], e[2]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 + 
    (4*d[e[1], e[2]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 - 
    (d[e[1], l[1]]*d[e[2], e[5]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 - 
    (2*d[e[1], l[2]]*d[e[2], e[5]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 + 
    (4*d[e[1], e[5]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 - 
    (d[e[1], e[5]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 + 
    d[e[1], l[4]]*d[e[2], e[5]]*d[l[5], l[5]]*trv[f[3], f[4]] - 
    d[e[1], e[2]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[3], f[4]] + 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[1], l[1]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[1], l[1]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[1], l[1]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[1], l[1]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[2], l[2]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[2], l[3]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (4*d[e[1], l[1]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[3]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[4]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[2], l[5]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], l[2]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (4*d[e[1], e[4]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[3]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], l[1]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], l[2]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], l[3]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], l[4]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    d[e[1], l[1]]*d[e[2], e[3]]*d[l[1], l[1]]*trv[f[4], f[5]] + 
    d[e[1], e[3]]*d[e[2], l[5]]*d[l[1], l[1]]*trv[f[4], f[5]] + 
    d[e[1], e[3]]*d[e[2], l[3]]*d[l[2], l[2]]*trv[f[4], f[5]] - 
    d[e[1], e[2]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[4], f[5]] + 
    (4*d[e[1], l[1]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 - 
    (d[e[1], l[3]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[2], l[2]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[2], l[5]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[2], l[2]]*d[l[5], l[5]]*trv[f[4], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[2], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]])/3 + 
    (4*d[e[1], e[2]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]])/3 - 
    (d[e[1], e[2]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[4], f[5]])/3))/2 + 
 (a[3]*(-2*d[e[3], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[2]] + 
    d[e[3], e[5]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[1], f[2]] + 
    d[e[3], e[5]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[1], f[2]] - 
    (d[e[3], e[5]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 - 
    (2*d[e[3], e[5]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 + 
    d[e[3], e[4]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[1], f[2]] - 
    (d[e[3], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 + 
    (d[e[3], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 - 
    d[e[3], l[1]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[2]] + 
    d[e[3], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[2]] + 
    d[e[3], e[5]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[1], f[2]] - 
    d[e[3], e[4]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[1], f[2]] + 
    d[e[3], l[1]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]] + 
    (d[e[3], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    (d[e[3], l[5]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    (2*d[e[3], e[5]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    (d[e[3], e[5]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[5]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[4]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[5]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[4]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[5]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], e[5]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], e[5]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[4]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], l[5]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], e[5]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], l[3]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], e[5]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[4]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 - 
    (2*d[e[2], e[4]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 - 
    (d[e[2], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 + 
    (d[e[2], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 + 
    d[e[2], e[3]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[1], f[5]] - 
    d[e[2], l[5]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[1], f[5]] + 
    d[e[2], e[4]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[1], f[5]] + 
    d[e[2], e[4]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[1], f[5]] - 
    d[e[2], e[3]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[5]] + 
    (d[e[2], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 - 
    (d[e[2], l[4]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 + 
    d[e[2], l[5]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]] - 
    (2*d[e[2], e[4]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 - 
    (d[e[2], e[4]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 + 
    d[e[2], e[4]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[1], f[5]] + 
    d[e[2], e[4]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[1], f[5]] - 
    2*d[e[2], e[4]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[1], f[5]] - 
    (d[e[1], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 + 
    d[e[1], e[5]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[2], f[3]] + 
    (d[e[1], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 - 
    (2*d[e[1], e[4]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 - 
    (d[e[1], e[4]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 + 
    d[e[1], e[4]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[2], f[3]] - 
    2*d[e[1], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[2], f[3]] + 
    d[e[1], e[4]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[2], f[3]] + 
    (d[e[1], l[1]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 + 
    d[e[1], l[2]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]] - 
    (d[e[1], l[3]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    (2*d[e[1], e[4]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    (d[e[1], e[4]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    d[e[1], e[5]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[2], f[3]] + 
    d[e[1], e[4]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[2], f[3]] - 
    d[e[1], l[2]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[2], f[3]] + 
    d[e[1], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[2], f[3]] - 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], l[4]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], e[3]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], l[2]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[3]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], e[3]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], e[3]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], e[3]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[3]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[3]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    d[e[1], l[3]]*d[e[2], e[5]]*d[l[1], l[1]]*trv[f[3], f[4]] - 
    d[e[1], e[5]]*d[e[2], l[3]]*d[l[1], l[1]]*trv[f[3], f[4]] - 
    (d[e[1], l[1]]*d[e[2], e[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 - 
    (2*d[e[1], l[4]]*d[e[2], e[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 - 
    (d[e[1], e[2]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 + 
    d[e[1], e[2]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[3], f[4]] + 
    (d[e[1], e[2]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 + 
    d[e[1], l[2]]*d[e[2], e[5]]*d[l[3], l[3]]*trv[f[3], f[4]] - 
    2*d[e[1], l[3]]*d[e[2], e[5]]*d[l[3], l[3]]*trv[f[3], f[4]] + 
    d[e[1], l[4]]*d[e[2], e[5]]*d[l[3], l[3]]*trv[f[3], f[4]] - 
    (d[e[1], l[1]]*d[e[2], e[5]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 - 
    (2*d[e[1], l[2]]*d[e[2], e[5]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 + 
    (d[e[1], e[5]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 + 
    d[e[1], e[5]]*d[e[2], l[3]]*d[l[4], l[4]]*trv[f[3], f[4]] - 
    (d[e[1], e[5]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 + 
    d[e[1], l[3]]*d[e[2], e[5]]*d[l[5], l[5]]*trv[f[3], f[4]] - 
    d[e[1], e[2]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[3], f[4]] + 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[1], l[1]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[1], l[1]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[1], l[1]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[1], l[1]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[3]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[3]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], l[4]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[2], l[5]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], l[2]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[2], l[3]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], l[2]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], l[3]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[4]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    d[e[1], l[4]]*d[e[2], e[3]]*d[l[1], l[1]]*trv[f[4], f[5]] + 
    d[e[1], e[3]]*d[e[2], l[4]]*d[l[1], l[1]]*trv[f[4], f[5]] + 
    d[e[1], e[3]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[4], f[5]] - 
    d[e[1], e[2]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[4], f[5]] + 
    (d[e[1], l[1]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 - 
    (d[e[1], l[3]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 + 
    d[e[1], l[4]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]] - 
    (d[e[1], e[3]]*d[e[2], l[2]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[2], l[5]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 + 
    d[e[1], e[3]]*d[e[2], l[3]]*d[l[4], l[4]]*trv[f[4], f[5]] - 
    2*d[e[1], e[3]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[4], f[5]] + 
    d[e[1], e[3]]*d[e[2], l[5]]*d[l[4], l[4]]*trv[f[4], f[5]] - 
    (d[e[1], e[3]]*d[e[2], l[2]]*d[l[5], l[5]]*trv[f[4], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[2], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]])/3 + 
    (d[e[1], e[2]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]])/3 + 
    d[e[1], e[2]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[4], f[5]] - 
    (d[e[1], e[2]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[4], f[5]])/3))/2 + 
 (a[8]*(-(d[e[3], l[5]]*d[e[4], e[5]]*d[l[2], l[2]]*trv[f[1], f[2]]) + 
    (2*d[e[3], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 + 
    (d[e[3], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 + 
    (d[e[3], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 + 
    (2*d[e[3], l[5]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    d[e[3], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[2]] + 
    d[e[2], l[3]]*d[e[4], e[5]]*d[l[1], l[1]]*trv[f[1], f[3]] + 
    (2*d[e[2], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[5]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[5]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    d[e[2], l[5]]*d[e[4], e[5]]*d[l[2], l[2]]*trv[f[1], f[3]] - 
    (2*d[e[2], e[4]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[4]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (d[e[2], l[2]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], l[5]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[4]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (d[e[2], l[2]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[5]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], e[5]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], e[3]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[3]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], l[5]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], e[3]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[3]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], l[3]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], l[4]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], l[5]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    d[e[2], e[3]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[1], f[4]] - 
    (2*d[e[2], e[5]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], e[5]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], e[5]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    d[e[2], e[3]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[4]] - 
    d[e[2], l[4]]*d[e[3], e[4]]*d[l[1], l[1]]*trv[f[1], f[5]] + 
    (2*d[e[2], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 + 
    (d[e[2], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 + 
    (d[e[2], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 + 
    (2*d[e[2], l[4]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 - 
    d[e[2], e[3]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[1], f[5]] - 
    d[e[1], l[3]]*d[e[4], e[5]]*d[l[1], l[1]]*trv[f[2], f[3]] + 
    (2*d[e[1], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 + 
    (d[e[1], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 + 
    (d[e[1], l[1]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 + 
    (2*d[e[1], l[3]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    d[e[1], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[2], f[3]] - 
    (d[e[1], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[5]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], e[5]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], e[3]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    d[e[1], e[5]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[2], f[4]] - 
    (2*d[e[1], e[3]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], e[3]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], e[3]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], l[2]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], l[3]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], l[4]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    d[e[1], e[5]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[2], f[4]] + 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], e[5]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[5]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    d[e[1], l[4]]*d[e[3], e[4]]*d[l[1], l[1]]*trv[f[2], f[5]] + 
    (2*d[e[1], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (d[e[1], l[1]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], l[4]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[3]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (d[e[1], l[1]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    d[e[1], l[2]]*d[e[3], e[4]]*d[l[5], l[5]]*trv[f[2], f[5]] - 
    (2*d[e[1], e[4]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    d[e[1], e[5]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[3], f[4]] + 
    (2*d[e[1], e[2]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 + 
    (d[e[1], e[2]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 + 
    (d[e[1], e[5]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 + 
    (2*d[e[1], e[5]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 - 
    d[e[1], e[2]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[3], f[4]] + 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], l[4]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[2]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[2]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], l[2]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], l[3]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], l[4]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    d[e[1], e[2]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[3], f[5]] - 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[2], l[3]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[2], l[5]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    d[e[1], e[2]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[3], f[5]] + 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[3]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[2], l[3]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[2]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[2]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[1]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 + 
    (2*d[e[1], l[3]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 - 
    d[e[1], e[2]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[4], f[5]] - 
    d[e[1], l[3]]*d[e[2], e[3]]*d[l[5], l[5]]*trv[f[4], f[5]] + 
    (d[e[1], e[2]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]])/3 + 
    (2*d[e[1], e[2]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[4], f[5]])/3))/2 + 
 (a[4]*(-1/3*(d[e[3], e[5]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[1], f[2]]) - 
    (2*d[e[3], e[5]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 + 
    (2*d[e[3], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 + 
    (d[e[3], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 - 
    d[e[3], l[5]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[2]] + 
    d[e[3], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[2]] + 
    d[e[3], e[5]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[1], f[2]] - 
    d[e[3], e[4]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[1], f[2]] + 
    (d[e[3], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 + 
    (2*d[e[3], l[5]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    (2*d[e[3], e[5]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    (d[e[3], e[5]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 + 
    (2*d[e[2], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[5]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[5]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[4]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[5]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[4]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[4]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[5]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], l[3]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], l[4]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], l[5]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], e[5]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[2]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], l[3]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], e[5]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], e[5]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], e[5]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[4]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 - 
    (2*d[e[2], e[4]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 + 
    (2*d[e[2], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 + 
    (d[e[2], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 - 
    d[e[2], l[4]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[1], f[5]] + 
    d[e[2], e[4]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[1], f[5]] + 
    d[e[2], e[4]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[1], f[5]] - 
    d[e[2], e[3]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[5]] + 
    (d[e[2], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 + 
    (2*d[e[2], l[4]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 - 
    (2*d[e[2], e[4]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 - 
    (d[e[2], e[4]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 + 
    (2*d[e[1], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 + 
    (d[e[1], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 - 
    (2*d[e[1], e[4]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 - 
    (d[e[1], e[4]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 + 
    (d[e[1], l[1]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 + 
    (2*d[e[1], l[3]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    (2*d[e[1], e[4]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    (d[e[1], e[4]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    d[e[1], e[5]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[2], f[3]] + 
    d[e[1], e[4]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[2], f[3]] - 
    d[e[1], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[2], f[3]] + 
    d[e[1], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[2], f[3]] - 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[2]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], l[4]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], e[3]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], e[3]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], e[3]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], l[2]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], l[3]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], l[4]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], e[3]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[1]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[3]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    d[e[1], l[4]]*d[e[2], e[5]]*d[l[1], l[1]]*trv[f[3], f[4]] - 
    d[e[1], e[5]]*d[e[2], l[4]]*d[l[1], l[1]]*trv[f[3], f[4]] - 
    (d[e[1], l[1]]*d[e[2], e[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 - 
    (2*d[e[1], l[4]]*d[e[2], e[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 + 
    (2*d[e[1], e[2]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 + 
    (d[e[1], e[2]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 - 
    (d[e[1], l[1]]*d[e[2], e[5]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 - 
    (2*d[e[1], l[2]]*d[e[2], e[5]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 + 
    (d[e[1], e[5]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 + 
    (2*d[e[1], e[5]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 + 
    d[e[1], l[2]]*d[e[2], e[5]]*d[l[5], l[5]]*trv[f[3], f[4]] - 
    d[e[1], e[2]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[3], f[4]] + 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[1], l[1]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[1], l[1]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[1], l[1]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[1], l[1]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[3]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], l[2]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], l[3]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], l[4]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[2], l[5]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], l[2]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[2], l[3]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[2], l[5]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[1]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[3]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[4]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    d[e[1], l[3]]*d[e[2], e[3]]*d[l[1], l[1]]*trv[f[4], f[5]] + 
    d[e[1], e[3]]*d[e[2], l[3]]*d[l[1], l[1]]*trv[f[4], f[5]] + 
    d[e[1], e[3]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[4], f[5]] - 
    d[e[1], e[2]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[4], f[5]] + 
    (d[e[1], l[1]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 + 
    (2*d[e[1], l[3]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[2], l[2]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[2], l[5]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[2], l[2]]*d[l[5], l[5]]*trv[f[4], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[2], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]])/3 + 
    (d[e[1], e[2]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]])/3 + 
    (2*d[e[1], e[2]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[4], f[5]])/3))/2 + 
 (a[7]*(2*d[e[3], l[1]]*d[e[4], e[5]]*d[l[1], l[1]]*trv[f[1], f[2]] - 
    d[e[3], l[3]]*d[e[4], e[5]]*d[l[1], l[1]]*trv[f[1], f[2]] - 
    d[e[3], l[5]]*d[e[4], e[5]]*d[l[1], l[1]]*trv[f[1], f[2]] + 
    2*d[e[3], e[4]]*d[e[5], l[1]]*d[l[1], l[1]]*trv[f[1], f[2]] - 
    d[e[3], e[4]]*d[e[5], l[2]]*d[l[1], l[1]]*trv[f[1], f[2]] - 
    d[e[3], e[4]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[1], f[2]] - 
    d[e[3], l[1]]*d[e[4], e[5]]*d[l[2], l[2]]*trv[f[1], f[2]] - 
    d[e[3], e[4]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[1], f[2]] + 
    (2*d[e[3], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 + 
    (4*d[e[3], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]])/3 - 
    d[e[3], l[1]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]] + 
    (4*d[e[3], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 + 
    (2*d[e[3], l[5]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/3 - 
    d[e[3], e[4]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[1], f[2]] + 
    d[e[2], l[2]]*d[e[4], e[5]]*d[l[1], l[1]]*trv[f[1], f[3]] + 
    (2*d[e[2], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (4*d[e[2], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[5]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[1], f[3]])/3 + 
    d[e[2], l[2]]*d[e[4], e[5]]*d[l[2], l[2]]*trv[f[1], f[3]] + 
    (d[e[2], e[4]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 + 
    (2*d[e[2], e[4]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (2*d[e[2], e[4]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (4*d[e[2], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]])/3 - 
    (4*d[e[2], l[2]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (d[e[2], l[5]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 + 
    (4*d[e[2], e[4]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/3 - 
    (4*d[e[2], l[2]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (d[e[2], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[5]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (4*d[e[2], e[5]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 - 
    (d[e[2], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (d[e[2], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[3]])/3 + 
    (d[e[2], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (4*d[e[2], e[5]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[3]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 - 
    (4*d[e[2], e[3]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/3 + 
    (4*d[e[2], l[2]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (d[e[2], l[5]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (d[e[2], e[5]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[3]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (4*d[e[2], e[3]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/3 - 
    (4*d[e[2], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 - 
    (2*d[e[2], l[3]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], l[4]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    (d[e[2], l[5]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/3 + 
    d[e[2], e[3]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[1], f[4]] - 
    (2*d[e[2], e[5]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 - 
    (4*d[e[2], e[5]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    (d[e[2], e[5]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    (2*d[e[2], e[5]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/3 + 
    d[e[2], e[3]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[1], f[4]] - 
    d[e[2], l[5]]*d[e[3], e[4]]*d[l[1], l[1]]*trv[f[1], f[5]] + 
    (2*d[e[2], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 + 
    (4*d[e[2], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]])/3 - 
    d[e[2], e[3]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[1], f[5]] + 
    (4*d[e[2], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 + 
    (2*d[e[2], l[4]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/3 - 
    d[e[2], l[5]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]] - 
    d[e[2], e[3]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[1], f[5]] - 
    d[e[2], l[2]]*d[e[3], e[4]]*d[l[5], l[5]]*trv[f[1], f[5]] - 
    d[e[2], l[4]]*d[e[3], e[4]]*d[l[5], l[5]]*trv[f[1], f[5]] + 
    2*d[e[2], l[5]]*d[e[3], e[4]]*d[l[5], l[5]]*trv[f[1], f[5]] - 
    d[e[2], e[3]]*d[e[4], l[1]]*d[l[5], l[5]]*trv[f[1], f[5]] - 
    d[e[2], e[3]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[1], f[5]] + 
    2*d[e[2], e[3]]*d[e[4], l[5]]*d[l[5], l[5]]*trv[f[1], f[5]] - 
    d[e[1], l[2]]*d[e[4], e[5]]*d[l[1], l[1]]*trv[f[2], f[3]] + 
    (2*d[e[1], e[5]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 - 
    d[e[1], e[5]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[2], f[3]] + 
    (4*d[e[1], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[3]])/3 - 
    d[e[1], l[1]]*d[e[4], e[5]]*d[l[2], l[2]]*trv[f[2], f[3]] + 
    2*d[e[1], l[2]]*d[e[4], e[5]]*d[l[2], l[2]]*trv[f[2], f[3]] - 
    d[e[1], l[3]]*d[e[4], e[5]]*d[l[2], l[2]]*trv[f[2], f[3]] - 
    d[e[1], e[5]]*d[e[4], l[1]]*d[l[2], l[2]]*trv[f[2], f[3]] + 
    2*d[e[1], e[5]]*d[e[4], l[2]]*d[l[2], l[2]]*trv[f[2], f[3]] - 
    d[e[1], e[5]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[2], f[3]] + 
    (4*d[e[1], l[1]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    d[e[1], l[2]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]] + 
    (2*d[e[1], l[3]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/3 - 
    d[e[1], e[5]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[2], f[3]] - 
    (d[e[1], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 - 
    (4*d[e[1], e[5]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[5]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    (4*d[e[1], e[3]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/3 + 
    d[e[1], e[5]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[2], f[4]] - 
    (2*d[e[1], e[3]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], e[3]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (4*d[e[1], e[3]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/3 - 
    (4*d[e[1], l[1]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (d[e[1], l[2]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    (2*d[e[1], l[3]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 - 
    (2*d[e[1], l[4]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/3 + 
    d[e[1], e[5]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[2], f[4]] + 
    (4*d[e[1], l[1]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (d[e[1], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[5]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (4*d[e[1], e[5]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    (d[e[1], e[3]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 - 
    (d[e[1], e[3]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[2], f[4]])/3 + 
    d[e[1], l[1]]*d[e[3], e[4]]*d[l[1], l[1]]*trv[f[2], f[5]] + 
    (2*d[e[1], e[3]]*d[e[4], l[1]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[3]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (4*d[e[1], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[2], f[5]])/3 - 
    (4*d[e[1], l[1]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (d[e[1], l[4]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 + 
    (4*d[e[1], e[3]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/3 - 
    (4*d[e[1], l[1]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (d[e[1], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (4*d[e[1], e[4]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 - 
    (d[e[1], e[3]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    (d[e[1], e[3]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[2], f[5]])/3 + 
    d[e[1], l[1]]*d[e[3], e[4]]*d[l[5], l[5]]*trv[f[2], f[5]] + 
    (d[e[1], e[4]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (4*d[e[1], e[4]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[2], f[5]])/3 - 
    d[e[1], e[5]]*d[e[2], l[3]]*d[l[2], l[2]]*trv[f[3], f[4]] + 
    (2*d[e[1], e[2]]*d[e[5], l[2]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 - 
    d[e[1], e[2]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[3], f[4]] + 
    (4*d[e[1], e[2]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/3 - 
    d[e[1], e[5]]*d[e[2], l[2]]*d[l[3], l[3]]*trv[f[3], f[4]] + 
    2*d[e[1], e[5]]*d[e[2], l[3]]*d[l[3], l[3]]*trv[f[3], f[4]] - 
    d[e[1], e[5]]*d[e[2], l[4]]*d[l[3], l[3]]*trv[f[3], f[4]] - 
    d[e[1], e[2]]*d[e[5], l[2]]*d[l[3], l[3]]*trv[f[3], f[4]] + 
    2*d[e[1], e[2]]*d[e[5], l[3]]*d[l[3], l[3]]*trv[f[3], f[4]] - 
    d[e[1], e[2]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[3], f[4]] + 
    (4*d[e[1], e[5]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 - 
    d[e[1], e[5]]*d[e[2], l[3]]*d[l[4], l[4]]*trv[f[3], f[4]] + 
    (2*d[e[1], e[5]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[4]])/3 - 
    d[e[1], e[2]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[3], f[4]] + 
    (4*d[e[1], l[1]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[4]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (4*d[e[1], e[2]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[2]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/3 - 
    (4*d[e[1], l[1]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], l[2]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], l[3]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    (d[e[1], l[4]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/3 + 
    d[e[1], e[2]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[3], f[5]] - 
    (4*d[e[1], e[4]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[4]]*d[e[2], l[3]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    (2*d[e[1], e[4]]*d[e[2], l[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 - 
    (2*d[e[1], e[4]]*d[e[2], l[5]]*d[l[4], l[4]]*trv[f[3], f[5]])/3 + 
    d[e[1], e[2]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[3], f[5]] + 
    (d[e[1], l[2]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    (d[e[1], l[3]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (4*d[e[1], e[4]]*d[e[2], l[2]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    (d[e[1], e[4]]*d[e[2], l[3]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (d[e[1], e[2]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 - 
    (4*d[e[1], e[2]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/3 + 
    (4*d[e[1], l[1]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 + 
    (2*d[e[1], l[3]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/3 - 
    d[e[1], l[4]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]] - 
    d[e[1], e[2]]*d[e[3], l[4]]*d[l[3], l[3]]*trv[f[4], f[5]] - 
    d[e[1], l[1]]*d[e[2], e[3]]*d[l[4], l[4]]*trv[f[4], f[5]] - 
    d[e[1], l[3]]*d[e[2], e[3]]*d[l[4], l[4]]*trv[f[4], f[5]] + 
    2*d[e[1], l[4]]*d[e[2], e[3]]*d[l[4], l[4]]*trv[f[4], f[5]] - 
    d[e[1], e[2]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[4], f[5]] + 
    2*d[e[1], e[2]]*d[e[3], l[4]]*d[l[4], l[4]]*trv[f[4], f[5]] - 
    d[e[1], e[2]]*d[e[3], l[5]]*d[l[4], l[4]]*trv[f[4], f[5]] - 
    d[e[1], l[4]]*d[e[2], e[3]]*d[l[5], l[5]]*trv[f[4], f[5]] + 
    (4*d[e[1], e[2]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]])/3 - 
    d[e[1], e[2]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[4], f[5]] + 
    (2*d[e[1], e[2]]*d[e[3], l[5]]*d[l[5], l[5]]*trv[f[4], f[5]])/3))/2 + 
 (-(d[e[3], l[3]]*d[e[4], l[4]]*d[e[5], l[5]]*trv[f[1], f[2]]) - 
   (d[e[3], e[5]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[1], f[2]])/12 + 
   (d[e[3], e[5]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]])/48 + 
   (d[e[3], e[4]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[1], f[2]])/24 - 
   (d[e[3], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[2]])/24 - 
   (d[e[3], l[4]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[2]])/8 + 
   (d[e[3], e[5]]*d[e[4], l[4]]*d[l[3], l[3]]*trv[f[1], f[2]])/8 + 
   (d[e[3], e[4]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[1], f[2]])/4 + 
   (d[e[3], l[3]]*d[e[4], e[5]]*d[l[4], l[4]]*trv[f[1], f[2]])/4 + 
   (d[e[3], e[5]]*d[e[4], l[4]]*d[l[4], l[4]]*trv[f[1], f[2]])/8 - 
   (d[e[3], e[4]]*d[e[5], l[3]]*d[l[4], l[4]]*trv[f[1], f[2]])/8 - 
   (d[e[3], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/24 + 
   (d[e[3], l[4]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]])/24 + 
   (d[e[3], e[5]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[1], f[2]])/48 - 
   (d[e[3], e[5]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[1], f[2]])/12 - 
   d[e[2], l[2]]*d[e[4], l[4]]*d[e[5], l[5]]*trv[f[1], f[3]] + 
   (d[e[2], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[3]])/24 - 
   (d[e[2], e[5]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[1], f[3]])/24 - 
   (d[e[2], e[4]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[1], f[3]])/48 + 
   (d[e[2], e[4]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[1], f[3]])/12 + 
   (d[e[2], e[5]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[1], f[3]])/12 - 
   (d[e[2], e[5]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]])/48 - 
   (d[e[2], e[4]]*d[e[5], l[3]]*d[l[2], l[2]]*trv[f[1], f[3]])/24 + 
   (d[e[2], e[4]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[3]])/24 - 
   (d[e[2], l[2]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/24 - 
   (d[e[2], l[4]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/24 + 
   (d[e[2], l[5]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/48 - 
   (d[e[2], e[5]]*d[e[4], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/24 + 
   (d[e[2], e[5]]*d[e[4], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/24 - 
   (d[e[2], e[4]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[1], f[3]])/48 + 
   (d[e[2], e[4]]*d[e[5], l[2]]*d[l[3], l[3]]*trv[f[1], f[3]])/24 + 
   (d[e[2], e[4]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[1], f[3]])/24 + 
   (d[e[2], l[2]]*d[e[4], e[5]]*d[l[4], l[4]]*trv[f[1], f[3]])/4 - 
   (d[e[2], l[2]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/24 + 
   (d[e[2], l[3]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/48 - 
   (d[e[2], l[4]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]])/24 + 
   (d[e[2], e[5]]*d[e[4], l[1]]*d[l[5], l[5]]*trv[f[1], f[3]])/24 - 
   (d[e[2], e[5]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/48 + 
   (d[e[2], e[5]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[1], f[3]])/24 - 
   (d[e[2], e[4]]*d[e[5], l[2]]*d[l[5], l[5]]*trv[f[1], f[3]])/24 + 
   (d[e[2], e[4]]*d[e[5], l[3]]*d[l[5], l[5]]*trv[f[1], f[3]])/24 - 
   d[e[2], l[2]]*d[e[3], l[3]]*d[e[5], l[5]]*trv[f[1], f[4]] + 
   (d[e[2], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/24 - 
   (d[e[2], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/24 + 
   (d[e[2], e[5]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[1], f[4]])/24 - 
   (d[e[2], e[5]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[1], f[4]])/48 + 
   (d[e[2], e[5]]*d[e[3], l[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/24 - 
   (d[e[2], e[3]]*d[e[5], l[2]]*d[l[1], l[1]]*trv[f[1], f[4]])/24 + 
   (d[e[2], e[3]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[1], f[4]])/48 - 
   (d[e[2], e[3]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[1], f[4]])/24 + 
   (d[e[2], e[3]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[1], f[4]])/4 + 
   (d[e[2], l[2]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/24 + 
   (d[e[2], l[4]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/24 - 
   (d[e[2], l[5]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/48 + 
   (d[e[2], e[5]]*d[e[3], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/24 - 
   (d[e[2], e[5]]*d[e[3], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/24 + 
   (d[e[2], e[3]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[1], f[4]])/48 - 
   (d[e[2], e[3]]*d[e[5], l[2]]*d[l[3], l[3]]*trv[f[1], f[4]])/24 - 
   (d[e[2], e[3]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[1], f[4]])/24 + 
   (d[e[2], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/24 - 
   (d[e[2], l[3]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]])/24 - 
   (d[e[2], e[5]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[1], f[4]])/48 + 
   (d[e[2], e[5]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[1], f[4]])/12 + 
   (d[e[2], l[2]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/12 - 
   (d[e[2], l[3]]*d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]])/48 - 
   (d[e[2], e[5]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[1], f[4]])/24 + 
   (d[e[2], e[5]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[1], f[4]])/24 - 
   d[e[2], l[2]]*d[e[3], l[3]]*d[e[4], l[4]]*trv[f[1], f[5]] - 
   (d[e[2], e[4]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[1], f[5]])/12 + 
   (d[e[2], e[4]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]])/48 + 
   (d[e[2], e[3]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[1], f[5]])/24 - 
   (d[e[2], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[1], f[5]])/24 - 
   (d[e[2], l[3]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[1], f[5]])/8 + 
   (d[e[2], e[4]]*d[e[3], l[3]]*d[l[2], l[2]]*trv[f[1], f[5]])/8 + 
   (d[e[2], e[3]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[1], f[5]])/4 + 
   (d[e[2], l[2]]*d[e[3], e[4]]*d[l[3], l[3]]*trv[f[1], f[5]])/4 + 
   (d[e[2], e[4]]*d[e[3], l[3]]*d[l[3], l[3]]*trv[f[1], f[5]])/8 - 
   (d[e[2], e[3]]*d[e[4], l[2]]*d[l[3], l[3]]*trv[f[1], f[5]])/8 - 
   (d[e[2], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/24 + 
   (d[e[2], l[3]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]])/24 + 
   (d[e[2], e[4]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[1], f[5]])/48 - 
   (d[e[2], e[4]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[1], f[5]])/12 - 
   d[e[1], l[1]]*d[e[4], l[4]]*d[e[5], l[5]]*trv[f[2], f[3]] - 
   (d[e[1], e[5]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[3]])/24 + 
   (d[e[1], e[5]]*d[e[4], l[5]]*d[l[1], l[1]]*trv[f[2], f[3]])/24 + 
   (d[e[1], e[4]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[2], f[3]])/48 - 
   (d[e[1], e[4]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[2], f[3]])/12 - 
   (d[e[1], l[1]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/24 + 
   (d[e[1], l[4]]*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/24 + 
   (d[e[1], e[4]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[2], f[3]])/48 - 
   (d[e[1], e[4]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[2], f[3]])/12 + 
   (d[e[1], l[1]]*d[e[4], e[5]]*d[l[4], l[4]]*trv[f[2], f[3]])/4 - 
   (d[e[1], e[5]]*d[e[4], l[5]]*d[l[4], l[4]]*trv[f[2], f[3]])/8 + 
   (d[e[1], e[4]]*d[e[5], l[5]]*d[l[4], l[4]]*trv[f[2], f[3]])/8 - 
   (d[e[1], l[4]]*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[2], f[3]])/8 + 
   (d[e[1], e[5]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[2], f[3]])/4 + 
   (d[e[1], e[4]]*d[e[5], l[5]]*d[l[5], l[5]]*trv[f[2], f[3]])/8 - 
   d[e[1], l[1]]*d[e[3], l[3]]*d[e[5], l[5]]*trv[f[2], f[4]] - 
   (d[e[1], l[3]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/24 + 
   (d[e[1], l[4]]*d[e[3], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/24 - 
   (d[e[1], e[5]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[2], f[4]])/24 + 
   (d[e[1], e[5]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[2], f[4]])/48 - 
   (d[e[1], e[5]]*d[e[3], l[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/24 + 
   (d[e[1], e[3]]*d[e[5], l[2]]*d[l[1], l[1]]*trv[f[2], f[4]])/24 - 
   (d[e[1], e[3]]*d[e[5], l[3]]*d[l[1], l[1]]*trv[f[2], f[4]])/48 + 
   (d[e[1], e[3]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[2], f[4]])/24 + 
   (d[e[1], l[1]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/12 - 
   (d[e[1], l[4]]*d[e[3], e[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/48 - 
   (d[e[1], e[3]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[2], f[4]])/24 + 
   (d[e[1], e[3]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[2], f[4]])/24 + 
   (d[e[1], l[1]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/24 - 
   (d[e[1], l[4]]*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/24 - 
   (d[e[1], e[3]]*d[e[5], l[1]]*d[l[3], l[3]]*trv[f[2], f[4]])/48 + 
   (d[e[1], e[3]]*d[e[5], l[5]]*d[l[3], l[3]]*trv[f[2], f[4]])/12 + 
   (d[e[1], l[1]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/24 - 
   (d[e[1], l[2]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/48 + 
   (d[e[1], l[3]]*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/24 + 
   (d[e[1], e[5]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/48 - 
   (d[e[1], e[5]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[2], f[4]])/24 - 
   (d[e[1], e[5]]*d[e[3], l[5]]*d[l[4], l[4]]*trv[f[2], f[4]])/24 + 
   (d[e[1], e[3]]*d[e[5], l[1]]*d[l[4], l[4]]*trv[f[2], f[4]])/24 - 
   (d[e[1], e[3]]*d[e[5], l[2]]*d[l[4], l[4]]*trv[f[2], f[4]])/24 + 
   (d[e[1], e[5]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[2], f[4]])/4 - 
   d[e[1], l[1]]*d[e[3], l[3]]*d[e[4], l[4]]*trv[f[2], f[5]] + 
   (d[e[1], e[4]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[2], f[5]])/12 - 
   (d[e[1], e[4]]*d[e[3], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]])/48 - 
   (d[e[1], e[3]]*d[e[4], l[2]]*d[l[1], l[1]]*trv[f[2], f[5]])/24 + 
   (d[e[1], e[3]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[2], f[5]])/24 - 
   (d[e[1], l[1]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/24 - 
   (d[e[1], l[3]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/24 + 
   (d[e[1], l[4]]*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/48 + 
   (d[e[1], e[4]]*d[e[3], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/24 - 
   (d[e[1], e[4]]*d[e[3], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/24 + 
   (d[e[1], e[3]]*d[e[4], l[1]]*d[l[2], l[2]]*trv[f[2], f[5]])/24 + 
   (d[e[1], e[3]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[2], f[5]])/24 - 
   (d[e[1], e[3]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[2], f[5]])/48 + 
   (d[e[1], l[1]]*d[e[3], e[4]]*d[l[3], l[3]]*trv[f[2], f[5]])/4 - 
   (d[e[1], l[1]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/24 + 
   (d[e[1], l[2]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/48 - 
   (d[e[1], l[3]]*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]])/24 - 
   (d[e[1], e[4]]*d[e[3], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/48 + 
   (d[e[1], e[4]]*d[e[3], l[3]]*d[l[4], l[4]]*trv[f[2], f[5]])/24 + 
   (d[e[1], e[4]]*d[e[3], l[5]]*d[l[4], l[4]]*trv[f[2], f[5]])/24 - 
   (d[e[1], e[3]]*d[e[4], l[1]]*d[l[4], l[4]]*trv[f[2], f[5]])/24 + 
   (d[e[1], e[3]]*d[e[4], l[2]]*d[l[4], l[4]]*trv[f[2], f[5]])/24 + 
   (d[e[1], e[4]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[2], f[5]])/24 - 
   (d[e[1], e[4]]*d[e[3], l[4]]*d[l[5], l[5]]*trv[f[2], f[5]])/24 - 
   (d[e[1], e[3]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[2], f[5]])/48 + 
   (d[e[1], e[3]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[2], f[5]])/12 - 
   d[e[1], l[1]]*d[e[2], l[2]]*d[e[5], l[5]]*trv[f[3], f[4]] + 
   (d[e[1], l[1]]*d[e[2], e[5]]*d[l[1], l[1]]*trv[f[3], f[4]])/8 - 
   (d[e[1], e[5]]*d[e[2], l[5]]*d[l[1], l[1]]*trv[f[3], f[4]])/8 + 
   (d[e[1], e[2]]*d[e[5], l[5]]*d[l[1], l[1]]*trv[f[3], f[4]])/4 - 
   (d[e[1], l[1]]*d[e[2], e[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/12 + 
   (d[e[1], l[4]]*d[e[2], e[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/48 + 
   (d[e[1], e[2]]*d[e[5], l[1]]*d[l[2], l[2]]*trv[f[3], f[4]])/24 - 
   (d[e[1], e[2]]*d[e[5], l[5]]*d[l[2], l[2]]*trv[f[3], f[4]])/24 - 
   (d[e[1], l[1]]*d[e[2], e[5]]*d[l[4], l[4]]*trv[f[3], f[4]])/12 + 
   (d[e[1], l[2]]*d[e[2], e[5]]*d[l[4], l[4]]*trv[f[3], f[4]])/48 - 
   (d[e[1], e[5]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[4]])/24 + 
   (d[e[1], e[5]]*d[e[2], l[5]]*d[l[4], l[4]]*trv[f[3], f[4]])/24 + 
   (d[e[1], l[1]]*d[e[2], e[5]]*d[l[5], l[5]]*trv[f[3], f[4]])/8 + 
   (d[e[1], e[5]]*d[e[2], l[2]]*d[l[5], l[5]]*trv[f[3], f[4]])/4 - 
   (d[e[1], e[2]]*d[e[5], l[1]]*d[l[5], l[5]]*trv[f[3], f[4]])/8 - 
   d[e[1], l[1]]*d[e[2], l[2]]*d[e[4], l[4]]*trv[f[3], f[5]] + 
   (d[e[1], e[2]]*d[e[4], l[4]]*d[l[1], l[1]]*trv[f[3], f[5]])/4 + 
   (d[e[1], l[1]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/24 + 
   (d[e[1], l[3]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/24 - 
   (d[e[1], l[4]]*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/48 - 
   (d[e[1], e[4]]*d[e[2], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/24 + 
   (d[e[1], e[4]]*d[e[2], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/24 - 
   (d[e[1], e[2]]*d[e[4], l[1]]*d[l[2], l[2]]*trv[f[3], f[5]])/24 - 
   (d[e[1], e[2]]*d[e[4], l[4]]*d[l[2], l[2]]*trv[f[3], f[5]])/24 + 
   (d[e[1], e[2]]*d[e[4], l[5]]*d[l[2], l[2]]*trv[f[3], f[5]])/48 + 
   (d[e[1], l[1]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/24 - 
   (d[e[1], l[2]]*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[3], f[5]])/24 + 
   (d[e[1], e[4]]*d[e[2], l[2]]*d[l[3], l[3]]*trv[f[3], f[5]])/12 - 
   (d[e[1], e[4]]*d[e[2], l[5]]*d[l[3], l[3]]*trv[f[3], f[5]])/48 + 
   (d[e[1], l[1]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/12 - 
   (d[e[1], l[2]]*d[e[2], e[4]]*d[l[4], l[4]]*trv[f[3], f[5]])/48 + 
   (d[e[1], e[4]]*d[e[2], l[2]]*d[l[4], l[4]]*trv[f[3], f[5]])/24 - 
   (d[e[1], e[4]]*d[e[2], l[5]]*d[l[4], l[4]]*trv[f[3], f[5]])/24 + 
   (d[e[1], l[2]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/24 - 
   (d[e[1], l[3]]*d[e[2], e[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/24 + 
   (d[e[1], e[4]]*d[e[2], l[2]]*d[l[5], l[5]]*trv[f[3], f[5]])/24 - 
   (d[e[1], e[4]]*d[e[2], l[3]]*d[l[5], l[5]]*trv[f[3], f[5]])/48 + 
   (d[e[1], e[4]]*d[e[2], l[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/24 - 
   (d[e[1], e[2]]*d[e[4], l[1]]*d[l[5], l[5]]*trv[f[3], f[5]])/24 + 
   (d[e[1], e[2]]*d[e[4], l[2]]*d[l[5], l[5]]*trv[f[3], f[5]])/48 - 
   (d[e[1], e[2]]*d[e[4], l[4]]*d[l[5], l[5]]*trv[f[3], f[5]])/24 - 
   d[e[1], l[1]]*d[e[2], l[2]]*d[e[3], l[3]]*trv[f[4], f[5]] - 
   (d[e[1], l[2]]*d[e[2], e[3]]*d[l[1], l[1]]*trv[f[4], f[5]])/8 + 
   (d[e[1], e[3]]*d[e[2], l[2]]*d[l[1], l[1]]*trv[f[4], f[5]])/8 + 
   (d[e[1], e[2]]*d[e[3], l[3]]*d[l[1], l[1]]*trv[f[4], f[5]])/4 + 
   (d[e[1], l[1]]*d[e[2], e[3]]*d[l[2], l[2]]*trv[f[4], f[5]])/4 + 
   (d[e[1], e[3]]*d[e[2], l[2]]*d[l[2], l[2]]*trv[f[4], f[5]])/8 - 
   (d[e[1], e[2]]*d[e[3], l[1]]*d[l[2], l[2]]*trv[f[4], f[5]])/8 - 
   (d[e[1], l[1]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/24 + 
   (d[e[1], l[2]]*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[4], f[5]])/24 - 
   (d[e[1], e[3]]*d[e[2], l[2]]*d[l[3], l[3]]*trv[f[4], f[5]])/12 + 
   (d[e[1], e[3]]*d[e[2], l[5]]*d[l[3], l[3]]*trv[f[4], f[5]])/48 - 
   (d[e[1], e[3]]*d[e[2], l[2]]*d[l[5], l[5]]*trv[f[4], f[5]])/12 + 
   (d[e[1], e[3]]*d[e[2], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]])/48 + 
   (d[e[1], e[2]]*d[e[3], l[1]]*d[l[5], l[5]]*trv[f[4], f[5]])/24 - 
   (d[e[1], e[2]]*d[e[3], l[3]]*d[l[5], l[5]]*trv[f[4], f[5]])/24 + 
   d[e[4], l[4]]*d[e[5], l[5]]*trv[f[1], f[2], f[3]] + 
   (d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[2], f[3]])/24 - 
   (d[e[4], e[5]]*d[l[4], l[4]]*trv[f[1], f[2], f[3]])/4 + 
   (d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2], f[3]])/24 + 
   d[e[3], l[3]]*d[e[5], l[5]]*trv[f[1], f[2], f[4]] - 
   (d[e[3], e[5]]*d[l[1], l[1]]*trv[f[1], f[2], f[4]])/12 - 
   (d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[2], f[4]])/24 - 
   (d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[2], f[4]])/24 + 
   d[e[3], l[3]]*d[e[4], l[4]]*trv[f[1], f[2], f[5]] + 
   (d[e[3], e[4]]*d[l[2], l[2]]*trv[f[1], f[2], f[5]])/24 - 
   (d[e[3], e[4]]*d[l[3], l[3]]*trv[f[1], f[2], f[5]])/4 + 
   (d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[2], f[5]])/24 + 
   d[e[2], l[2]]*d[e[5], l[5]]*trv[f[1], f[3], f[4]] - 
   (d[e[2], e[5]]*d[l[1], l[1]]*trv[f[1], f[3], f[4]])/24 - 
   (d[e[2], e[5]]*d[l[3], l[3]]*trv[f[1], f[3], f[4]])/12 - 
   (d[e[2], e[5]]*d[l[5], l[5]]*trv[f[1], f[3], f[4]])/24 + 
   d[e[2], l[2]]*d[e[4], l[4]]*trv[f[1], f[3], f[5]] - 
   (d[e[2], e[4]]*d[l[2], l[2]]*trv[f[1], f[3], f[5]])/24 - 
   (d[e[2], e[4]]*d[l[3], l[3]]*trv[f[1], f[3], f[5]])/24 - 
   (d[e[2], e[4]]*d[l[5], l[5]]*trv[f[1], f[3], f[5]])/12 + 
   d[e[2], l[2]]*d[e[3], l[3]]*trv[f[1], f[4], f[5]] + 
   (d[e[2], e[3]]*d[l[1], l[1]]*trv[f[1], f[4], f[5]])/24 - 
   (d[e[2], e[3]]*d[l[2], l[2]]*trv[f[1], f[4], f[5]])/4 + 
   (d[e[2], e[3]]*d[l[3], l[3]]*trv[f[1], f[4], f[5]])/24 + 
   d[e[1], l[1]]*d[e[5], l[5]]*trv[f[2], f[3], f[4]] + 
   (d[e[1], e[5]]*d[l[1], l[1]]*trv[f[2], f[3], f[4]])/24 + 
   (d[e[1], e[5]]*d[l[4], l[4]]*trv[f[2], f[3], f[4]])/24 - 
   (d[e[1], e[5]]*d[l[5], l[5]]*trv[f[2], f[3], f[4]])/4 + 
   d[e[1], l[1]]*d[e[4], l[4]]*trv[f[2], f[3], f[5]] - 
   (d[e[1], e[4]]*d[l[2], l[2]]*trv[f[2], f[3], f[5]])/12 - 
   (d[e[1], e[4]]*d[l[4], l[4]]*trv[f[2], f[3], f[5]])/24 - 
   (d[e[1], e[4]]*d[l[5], l[5]]*trv[f[2], f[3], f[5]])/24 + 
   d[e[1], l[1]]*d[e[3], l[3]]*trv[f[2], f[4], f[5]] - 
   (d[e[1], e[3]]*d[l[1], l[1]]*trv[f[2], f[4], f[5]])/24 - 
   (d[e[1], e[3]]*d[l[2], l[2]]*trv[f[2], f[4], f[5]])/24 - 
   (d[e[1], e[3]]*d[l[4], l[4]]*trv[f[2], f[4], f[5]])/12 + 
   d[e[1], l[1]]*d[e[2], l[2]]*trv[f[3], f[4], f[5]] - 
   (d[e[1], e[2]]*d[l[1], l[1]]*trv[f[3], f[4], f[5]])/4 + 
   (d[e[1], e[2]]*d[l[2], l[2]]*trv[f[3], f[4], f[5]])/24 + 
   (d[e[1], e[2]]*d[l[5], l[5]]*trv[f[3], f[4], f[5]])/24 + 
   ((4*trv[f[4], f[5]]*trv[f[1], f[2], f[3]] + 4*trv[f[1], f[5]]*
        trv[f[2], f[3], f[4]] + 4*trv[f[1], f[4]]*trv[f[2], f[3], f[5]])/16 + 
     (4*trv[f[3], f[4]]*trv[f[1], f[2], f[5]] - 4*trv[f[1], f[4]]*
        trv[f[2], f[3], f[5]] - 4*trv[f[1], f[3]]*trv[f[2], f[4], f[5]])/16 + 
     (4*trv[f[3], f[5]]*trv[f[1], f[2], f[4]] - 4*trv[f[1], f[5]]*
        trv[f[2], f[3], f[4]] + 4*trv[f[1], f[3]]*trv[f[2], f[4], f[5]])/16 + 
     (4*trv[f[2], f[4]]*trv[f[1], f[3], f[5]] + 4*trv[f[1], f[4]]*
        trv[f[2], f[3], f[5]] - 4*trv[f[1], f[2]]*trv[f[3], f[4], f[5]])/16 + 
     (4*trv[f[2], f[5]]*trv[f[1], f[3], f[4]] + 4*trv[f[1], f[5]]*
        trv[f[2], f[3], f[4]] + 4*trv[f[1], f[2]]*trv[f[3], f[4], f[5]])/16 + 
     (4*trv[f[2], f[3]]*trv[f[1], f[4], f[5]] + 4*trv[f[1], f[3]]*
        trv[f[2], f[4], f[5]] + 4*trv[f[1], f[2]]*trv[f[3], f[4], f[5]])/16)/2 - 
   d[e[5], l[5]]*((2*trv[f[1], f[4]]*trv[f[2], f[3]] + 
       2*trv[f[1], f[3]]*trv[f[2], f[4]] + 2*trv[f[1], f[2]]*trv[f[3], f[4]])/
      16 - trv[f[1], f[2], f[3], f[4]]/2 + 
     (4*trv[f[1], f[2], f[3], f[4]] - 2*trv[f[1], f[2], f[4], f[3]] - 
       2*trv[f[1], f[3], f[2], f[4]])/4) - 
   d[e[4], l[4]]*((2*trv[f[1], f[5]]*trv[f[2], f[3]] + 
       2*trv[f[1], f[3]]*trv[f[2], f[5]] + 2*trv[f[1], f[2]]*trv[f[3], f[5]])/
      16 - trv[f[1], f[2], f[3], f[5]]/2 + 
     (4*trv[f[1], f[2], f[3], f[5]] - 2*trv[f[1], f[2], f[5], f[3]] - 
       2*trv[f[1], f[3], f[2], f[5]])/4) - 
   d[e[3], l[3]]*((2*trv[f[1], f[5]]*trv[f[2], f[4]] + 
       2*trv[f[1], f[4]]*trv[f[2], f[5]] + 2*trv[f[1], f[2]]*trv[f[4], f[5]])/
      16 - trv[f[1], f[2], f[4], f[5]]/2 + 
     (4*trv[f[1], f[2], f[4], f[5]] - 2*trv[f[1], f[2], f[5], f[4]] - 
       2*trv[f[1], f[4], f[2], f[5]])/4) - 
   d[e[2], l[2]]*((2*trv[f[1], f[5]]*trv[f[3], f[4]] + 
       2*trv[f[1], f[4]]*trv[f[3], f[5]] + 2*trv[f[1], f[3]]*trv[f[4], f[5]])/
      16 - trv[f[1], f[3], f[4], f[5]]/2 + 
     (4*trv[f[1], f[3], f[4], f[5]] - 2*trv[f[1], f[3], f[5], f[4]] - 
       2*trv[f[1], f[4], f[3], f[5]])/4) - 
   d[e[1], l[1]]*((2*trv[f[2], f[5]]*trv[f[3], f[4]] + 
       2*trv[f[2], f[4]]*trv[f[3], f[5]] + 2*trv[f[2], f[3]]*trv[f[4], f[5]])/
      16 - trv[f[2], f[3], f[4], f[5]]/2 + 
     (4*trv[f[2], f[3], f[4], f[5]] - 2*trv[f[2], f[3], f[5], f[4]] - 
       2*trv[f[2], f[4], f[3], f[5]])/4) - trv[f[1], f[2], f[3], f[4], f[5]]/
    2 + (6*trv[f[1], f[2], f[3], f[4], f[5]] - 
     2*trv[f[1], f[2], f[3], f[5], f[4]] - 
     2*trv[f[1], f[2], f[4], f[3], f[5]] - 
     2*trv[f[1], f[2], f[4], f[5], f[3]] - 
     2*trv[f[1], f[2], f[5], f[3], f[4]] + 
     2*trv[f[1], f[2], f[5], f[4], f[3]] - 
     2*trv[f[1], f[3], f[2], f[4], f[5]] + 
     2*trv[f[1], f[3], f[2], f[5], f[4]] - 
     2*trv[f[1], f[3], f[4], f[2], f[5]] - 
     2*trv[f[1], f[3], f[5], f[2], f[4]] - 
     2*trv[f[1], f[4], f[2], f[3], f[5]] + 2*trv[f[1], f[4], f[3], f[2], f[5]])/
    8)/2


==> anc/max-susy-hexagon.m <==
(* BCJ basis numerator for the hexagon diagram in maximal super-Yang-Mills as presented in sections 4.2 and 4.3:

trv[f[i_], f[j_], ...] are Lorentz traces over vector indices of linearized field strengths f[i], f[j], ...

k[i_] are the outgoing external momenta.

e[i_] are the external polarizations.

l[i_] are the edge momenta of the hexagon, with l[i_] := l + Sum[k[j],{j,1,i}] and l the loop momentum pointing from 1 to 6.
	
d[i_,j_] is a Lorentz dot product.

e10[i1_,i2_,i3_,i4_,i5_,i6_,i7_,i8_,i9_,i10_] is a contraction of a Levi-Civita tensor and ten Lorentz vectors.
*)


-1/12*(d[k[4], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], 
    k[3]]) - (d[k[4], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3]])/12 - (d[k[5], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], 
    e[6], k[1], k[2], k[3]])/12 + 
 (d[k[3], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[4]])/
  12 + (d[k[3], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], 
    k[4]])/12 + (d[k[5], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[1], k[2], k[4]])/12 - 
 (d[k[3], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[5]])/
  12 - (d[k[3], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], 
    k[5]])/12 - (d[k[4], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[1], k[2], k[5]])/12 + 
 (d[k[3], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[6]])/
  12 + (d[k[3], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], 
    k[6]])/12 + (d[k[4], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[1], k[2], k[6]])/12 - 
 (d[k[2], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[3], k[4]])/
  12 - (d[k[2], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[3], 
    k[4]])/12 - (d[k[5], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[1], k[3], k[4]])/12 + 
 (d[k[2], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[3], k[5]])/
  12 + (d[k[2], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[3], 
    k[5]])/12 + (d[k[4], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[1], k[3], k[5]])/12 - 
 (d[k[2], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[3], k[6]])/
  12 - (d[k[2], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[3], 
    k[6]])/12 - (d[k[4], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[1], k[3], k[6]])/12 - 
 (d[k[2], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[4], k[5]])/
  12 - (d[k[2], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[4], 
    k[5]])/12 - (d[k[3], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[1], k[4], k[5]])/12 + 
 (d[k[2], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[4], k[6]])/
  12 + (d[k[2], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[4], 
    k[6]])/12 + (d[k[3], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[1], k[4], k[6]])/12 - 
 (d[k[2], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[5], k[6]])/
  12 - (d[k[2], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[5], 
    k[6]])/12 - (d[k[3], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[1], k[5], k[6]])/12 + 
 (d[k[1], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[3], k[4]])/
  12 + (d[k[1], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[3], 
    k[4]])/12 + (d[k[5], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[2], k[3], k[4]])/12 - 
 (d[k[1], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[3], k[5]])/
  12 - (d[k[1], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[3], 
    k[5]])/12 - (d[k[4], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[2], k[3], k[5]])/12 + 
 (d[k[1], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[3], k[6]])/
  12 + (d[k[1], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[3], 
    k[6]])/12 + (d[k[4], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[2], k[3], k[6]])/12 + 
 (d[k[1], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[4], k[5]])/
  12 + (d[k[1], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[4], 
    k[5]])/12 + (d[k[3], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[2], k[4], k[5]])/12 - 
 (d[k[1], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[4], k[6]])/
  12 - (d[k[1], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[4], 
    k[6]])/12 - (d[k[3], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[2], k[4], k[6]])/12 + 
 (d[k[1], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[5], k[6]])/
  12 + (d[k[1], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[5], 
    k[6]])/12 + (d[k[3], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[2], k[5], k[6]])/12 - 
 (d[k[1], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[3], k[4], k[5]])/
  12 - (d[k[1], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[3], k[4], 
    k[5]])/12 - (d[k[2], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[3], k[4], k[5]])/12 + 
 (d[k[1], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[3], k[4], k[6]])/
  12 + (d[k[1], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[3], k[4], 
    k[6]])/12 + (d[k[2], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[3], k[4], k[6]])/12 - 
 (d[k[1], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[3], k[5], k[6]])/
  12 - (d[k[1], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[3], k[5], 
    k[6]])/12 - (d[k[2], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[3], k[5], k[6]])/12 + 
 (d[k[1], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[4], k[5], k[6]])/
  12 + (d[k[1], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], k[4], k[5], 
    k[6]])/12 + (d[k[2], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[5], e[6], 
    k[4], k[5], k[6]])/12 + 
 (d[l, e[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], k[2], k[3], k[4]])/
  6 - (d[l, e[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], k[2], k[3], 
    k[5]])/6 - (d[e[6], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], 
    k[2], k[3], k[6]])/12 - 
 (d[e[6], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], k[2], k[3], k[6]])/
  12 + (d[l, e[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], k[2], k[4], 
    k[5]])/6 + (d[e[6], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], 
    k[2], k[4], k[6]])/12 + 
 (d[e[6], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], k[2], k[4], k[6]])/
  12 - (d[e[6], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], k[2], k[5], 
    k[6]])/12 - (d[e[6], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], 
    k[2], k[5], k[6]])/12 - 
 (d[l, e[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], k[3], k[4], k[5]])/
  6 - (d[e[6], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], k[3], k[4], 
    k[6]])/12 - (d[e[6], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], 
    k[3], k[4], k[6]])/12 + 
 (d[e[6], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], k[3], k[5], k[6]])/
  12 + (d[e[6], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], k[3], k[5], 
    k[6]])/12 - (d[e[6], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], 
    k[4], k[5], k[6]])/12 - 
 (d[e[6], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[1], k[4], k[5], k[6]])/
  12 + (d[l, e[6]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[2], k[3], k[4], 
    k[5]])/6 + (d[e[6], k[1]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[2], 
    k[3], k[4], k[6]])/12 + 
 (d[e[6], k[5]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[2], k[3], k[4], k[6]])/
  12 - (d[e[6], k[1]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[2], k[3], k[5], 
    k[6]])/12 - (d[e[6], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[2], 
    k[3], k[5], k[6]])/12 + 
 (d[e[6], k[1]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[2], k[4], k[5], k[6]])/
  12 + (d[e[6], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[2], k[4], k[5], 
    k[6]])/12 - (d[e[6], k[1]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[3], 
    k[4], k[5], k[6]])/12 - 
 (d[e[6], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[5], k[3], k[4], k[5], k[6]])/
  12 + (d[l, e[5]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[3], 
    k[4]])/6 + (d[e[5], k[1]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], 
    k[2], k[3], k[4]])/6 + 
 (d[e[5], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[3], k[4]])/
  6 + (d[e[5], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[3], 
    k[4]])/6 + (d[e[5], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], 
    k[2], k[3], k[4]])/6 + 
 (d[e[5], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[3], k[5]])/
  12 + (d[e[5], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[3], 
    k[5]])/12 - (d[l, e[5]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[2], 
    k[3], k[6]])/6 - (d[e[5], k[1]]*e10[l, e[1], e[2], e[3], e[4], e[6], 
    k[1], k[2], k[3], k[6]])/6 - 
 (d[e[5], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[3], k[6]])/
  6 - (d[e[5], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[3], 
    k[6]])/6 - (d[e[5], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], 
    k[2], k[3], k[6]])/6 - 
 (d[e[5], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[4], k[5]])/
  12 - (d[e[5], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[4], 
    k[5]])/12 + (d[l, e[5]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[2], 
    k[4], k[6]])/6 + (d[e[5], k[1]]*e10[l, e[1], e[2], e[3], e[4], e[6], 
    k[1], k[2], k[4], k[6]])/6 + 
 (d[e[5], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[4], k[6]])/
  6 + (d[e[5], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[4], 
    k[6]])/6 + (d[e[5], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], 
    k[2], k[4], k[6]])/6 + 
 (d[e[5], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[5], k[6]])/
  12 + (d[e[5], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[5], 
    k[6]])/12 + (d[e[5], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], 
    k[3], k[4], k[5]])/12 + 
 (d[e[5], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[3], k[4], k[5]])/
  12 - (d[l, e[5]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[3], k[4], 
    k[6]])/6 - (d[e[5], k[1]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], 
    k[3], k[4], k[6]])/6 - 
 (d[e[5], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[3], k[4], k[6]])/
  6 - (d[e[5], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[3], k[4], 
    k[6]])/6 - (d[e[5], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], 
    k[3], k[4], k[6]])/6 - 
 (d[e[5], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[3], k[5], k[6]])/
  12 - (d[e[5], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[3], k[5], 
    k[6]])/12 + (d[e[5], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], 
    k[4], k[5], k[6]])/12 + 
 (d[e[5], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[1], k[4], k[5], k[6]])/
  12 - (d[e[5], k[1]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[2], k[3], k[4], 
    k[5]])/12 - (d[e[5], k[6]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[2], 
    k[3], k[4], k[5]])/12 + 
 (d[l, e[5]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[2], k[3], k[4], k[6]])/
  6 + (d[e[5], k[1]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[2], k[3], k[4], 
    k[6]])/6 + (d[e[5], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[2], 
    k[3], k[4], k[6]])/6 + 
 (d[e[5], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[2], k[3], k[4], k[6]])/
  6 + (d[e[5], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[2], k[3], k[4], 
    k[6]])/6 + (d[e[5], k[1]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[2], 
    k[3], k[5], k[6]])/12 + 
 (d[e[5], k[4]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[2], k[3], k[5], k[6]])/
  12 - (d[e[5], k[1]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[2], k[4], k[5], 
    k[6]])/12 - (d[e[5], k[3]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[2], 
    k[4], k[5], k[6]])/12 + 
 (d[e[5], k[1]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[3], k[4], k[5], k[6]])/
  12 + (d[e[5], k[2]]*e10[l, e[1], e[2], e[3], e[4], e[6], k[3], k[4], k[5], 
    k[6]])/12 - (d[e[5], e[6]]*e10[l, e[1], e[2], e[3], e[4], k[1], k[2], 
    k[3], k[5], k[6]])/12 + 
 (d[e[5], e[6]]*e10[l, e[1], e[2], e[3], e[4], k[1], k[2], k[4], k[5], k[6]])/
  12 - (d[e[5], e[6]]*e10[l, e[1], e[2], e[3], e[4], k[1], k[3], k[4], k[5], 
    k[6]])/12 + (d[e[5], e[6]]*e10[l, e[1], e[2], e[3], e[4], k[2], k[3], 
    k[4], k[5], k[6]])/12 - 
 (d[e[4], k[5]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[3], k[4]])/
  12 - (d[e[4], k[6]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[3], 
    k[4]])/12 + (d[l, e[4]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[2], 
    k[3], k[5]])/6 + (d[e[4], k[1]]*e10[l, e[1], e[2], e[3], e[5], e[6], 
    k[1], k[2], k[3], k[5]])/6 + 
 (d[e[4], k[2]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[3], k[5]])/
  6 + (d[e[4], k[3]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[3], 
    k[5]])/6 - (d[l, e[4]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[2], 
    k[3], k[6]])/6 - (d[e[4], k[1]]*e10[l, e[1], e[2], e[3], e[5], e[6], 
    k[1], k[2], k[3], k[6]])/6 - 
 (d[e[4], k[2]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[3], k[6]])/
  6 - (d[e[4], k[3]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[3], 
    k[6]])/6 + (d[e[4], k[3]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], 
    k[2], k[4], k[5]])/12 + 
 (d[e[4], k[6]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[4], k[5]])/
  12 - (d[e[4], k[3]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[4], 
    k[6]])/12 - (d[e[4], k[5]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], 
    k[2], k[4], k[6]])/12 + 
 (d[l, e[4]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[5], k[6]])/
  6 + (d[e[4], k[1]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[5], 
    k[6]])/6 + (d[e[4], k[2]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], 
    k[2], k[5], k[6]])/6 + 
 (d[e[4], k[3]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[5], k[6]])/
  6 - (d[e[4], k[2]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[3], k[4], 
    k[5]])/12 - (d[e[4], k[6]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], 
    k[3], k[4], k[5]])/12 + 
 (d[e[4], k[2]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[3], k[4], k[6]])/
  12 + (d[e[4], k[5]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[3], k[4], 
    k[6]])/12 - (d[l, e[4]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[3], 
    k[5], k[6]])/6 - (d[e[4], k[1]]*e10[l, e[1], e[2], e[3], e[5], e[6], 
    k[1], k[3], k[5], k[6]])/6 - 
 (d[e[4], k[2]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[3], k[5], k[6]])/
  6 - (d[e[4], k[3]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[3], k[5], 
    k[6]])/6 - (d[e[4], k[2]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], 
    k[4], k[5], k[6]])/12 - 
 (d[e[4], k[3]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[1], k[4], k[5], k[6]])/
  12 + (d[e[4], k[1]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[2], k[3], k[4], 
    k[5]])/12 + (d[e[4], k[6]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[2], 
    k[3], k[4], k[5]])/12 - 
 (d[e[4], k[1]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[2], k[3], k[4], k[6]])/
  12 - (d[e[4], k[5]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[2], k[3], k[4], 
    k[6]])/12 + (d[l, e[4]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[2], k[3], 
    k[5], k[6]])/6 + (d[e[4], k[1]]*e10[l, e[1], e[2], e[3], e[5], e[6], 
    k[2], k[3], k[5], k[6]])/6 + 
 (d[e[4], k[2]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[2], k[3], k[5], k[6]])/
  6 + (d[e[4], k[3]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[2], k[3], k[5], 
    k[6]])/6 + (d[e[4], k[1]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[2], 
    k[4], k[5], k[6]])/12 + 
 (d[e[4], k[3]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[2], k[4], k[5], k[6]])/
  12 - (d[e[4], k[1]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[3], k[4], k[5], 
    k[6]])/12 - (d[e[4], k[2]]*e10[l, e[1], e[2], e[3], e[5], e[6], k[3], 
    k[4], k[5], k[6]])/12 + 
 (d[e[4], e[6]]*e10[l, e[1], e[2], e[3], e[5], k[1], k[2], k[3], k[4], k[6]])/
  12 - (d[e[4], e[6]]*e10[l, e[1], e[2], e[3], e[5], k[1], k[2], k[4], k[5], 
    k[6]])/12 + (d[e[4], e[6]]*e10[l, e[1], e[2], e[3], e[5], k[1], k[3], 
    k[4], k[5], k[6]])/12 - 
 (d[e[4], e[6]]*e10[l, e[1], e[2], e[3], e[5], k[2], k[3], k[4], k[5], k[6]])/
  12 - (d[e[4], e[5]]*e10[l, e[1], e[2], e[3], e[6], k[1], k[2], k[3], k[4], 
    k[5]])/12 + (d[e[4], e[5]]*e10[l, e[1], e[2], e[3], e[6], k[1], k[2], 
    k[4], k[5], k[6]])/12 - 
 (d[e[4], e[5]]*e10[l, e[1], e[2], e[3], e[6], k[1], k[3], k[4], k[5], k[6]])/
  12 + (d[e[4], e[5]]*e10[l, e[1], e[2], e[3], e[6], k[2], k[3], k[4], k[5], 
    k[6]])/12 + (d[e[3], k[5]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[4]])/12 + 
 (d[e[3], k[6]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[3], k[4]])/
  12 - (d[e[3], k[4]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[5]])/12 - (d[e[3], k[6]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[5]])/12 + 
 (d[e[3], k[4]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[3], k[6]])/
  12 + (d[e[3], k[5]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[6]])/12 + (d[l, e[3]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[2], 
    k[4], k[5]])/6 + (d[e[3], k[1]]*e10[l, e[1], e[2], e[4], e[5], e[6], 
    k[1], k[2], k[4], k[5]])/6 + 
 (d[e[3], k[2]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[4], k[5]])/
  6 - (d[l, e[3]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[4], 
    k[6]])/6 - (d[e[3], k[1]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], 
    k[2], k[4], k[6]])/6 - 
 (d[e[3], k[2]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[4], k[6]])/
  6 + (d[l, e[3]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[5], 
    k[6]])/6 + (d[e[3], k[1]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], 
    k[2], k[5], k[6]])/6 + 
 (d[e[3], k[2]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[5], k[6]])/
  6 + (d[e[3], k[2]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[3], k[4], 
    k[5]])/12 + (d[e[3], k[6]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], 
    k[3], k[4], k[5]])/12 - 
 (d[e[3], k[2]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[3], k[4], k[6]])/
  12 - (d[e[3], k[5]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[3], k[4], 
    k[6]])/12 + (d[e[3], k[2]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], 
    k[3], k[5], k[6]])/12 + 
 (d[e[3], k[4]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[3], k[5], k[6]])/
  12 - (d[l, e[3]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[4], k[5], 
    k[6]])/6 - (d[e[3], k[1]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], 
    k[4], k[5], k[6]])/6 - 
 (d[e[3], k[2]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[1], k[4], k[5], k[6]])/
  6 - (d[e[3], k[1]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[2], k[3], k[4], 
    k[5]])/12 - (d[e[3], k[6]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[2], 
    k[3], k[4], k[5]])/12 + 
 (d[e[3], k[1]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[2], k[3], k[4], k[6]])/
  12 + (d[e[3], k[5]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[2], k[3], k[4], 
    k[6]])/12 - (d[e[3], k[1]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[2], 
    k[3], k[5], k[6]])/12 - 
 (d[e[3], k[4]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[2], k[3], k[5], k[6]])/
  12 + (d[l, e[3]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[2], k[4], k[5], 
    k[6]])/6 + (d[e[3], k[1]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[2], 
    k[4], k[5], k[6]])/6 + 
 (d[e[3], k[2]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[2], k[4], k[5], k[6]])/
  6 + (d[e[3], k[1]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[3], k[4], k[5], 
    k[6]])/12 + (d[e[3], k[2]]*e10[l, e[1], e[2], e[4], e[5], e[6], k[3], 
    k[4], k[5], k[6]])/12 - 
 (d[e[3], e[6]]*e10[l, e[1], e[2], e[4], e[5], k[1], k[2], k[3], k[4], k[6]])/
  12 + (d[e[3], e[6]]*e10[l, e[1], e[2], e[4], e[5], k[1], k[2], k[3], k[5], 
    k[6]])/12 - (d[e[3], e[6]]*e10[l, e[1], e[2], e[4], e[5], k[1], k[3], 
    k[4], k[5], k[6]])/12 + 
 (d[e[3], e[6]]*e10[l, e[1], e[2], e[4], e[5], k[2], k[3], k[4], k[5], k[6]])/
  12 + (d[e[3], e[5]]*e10[l, e[1], e[2], e[4], e[6], k[1], k[2], k[3], k[4], 
    k[5]])/12 - (d[e[3], e[5]]*e10[l, e[1], e[2], e[4], e[6], k[1], k[2], 
    k[3], k[5], k[6]])/12 + 
 (d[e[3], e[5]]*e10[l, e[1], e[2], e[4], e[6], k[1], k[3], k[4], k[5], k[6]])/
  12 - (d[e[3], e[5]]*e10[l, e[1], e[2], e[4], e[6], k[2], k[3], k[4], k[5], 
    k[6]])/12 - (d[e[3], e[4]]*e10[l, e[1], e[2], e[5], e[6], k[1], k[2], 
    k[3], k[4], k[5]])/12 + 
 (d[e[3], e[4]]*e10[l, e[1], e[2], e[5], e[6], k[1], k[2], k[3], k[4], k[6]])/
  12 - (d[e[3], e[4]]*e10[l, e[1], e[2], e[5], e[6], k[1], k[3], k[4], k[5], 
    k[6]])/12 + (d[e[3], e[4]]*e10[l, e[1], e[2], e[5], e[6], k[2], k[3], 
    k[4], k[5], k[6]])/12 - 
 (d[e[2], k[5]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], k[2], k[3], k[4]])/
  12 - (d[e[2], k[6]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[4]])/12 + (d[e[2], k[4]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[5]])/12 + 
 (d[e[2], k[6]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], k[2], k[3], k[5]])/
  12 - (d[e[2], k[4]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[6]])/12 - (d[e[2], k[5]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[6]])/12 - 
 (d[e[2], k[3]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], k[2], k[4], k[5]])/
  12 - (d[e[2], k[6]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], k[2], k[4], 
    k[5]])/12 + (d[e[2], k[3]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[4], k[6]])/12 + 
 (d[e[2], k[5]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], k[2], k[4], k[6]])/
  12 - (d[e[2], k[3]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], k[2], k[5], 
    k[6]])/12 - (d[e[2], k[4]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[5], k[6]])/12 + 
 (d[l, e[2]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], k[3], k[4], k[5]])/
  6 + (d[e[2], k[1]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], k[3], k[4], 
    k[5]])/6 - (d[l, e[2]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], k[3], 
    k[4], k[6]])/6 - (d[e[2], k[1]]*e10[l, e[1], e[3], e[4], e[5], e[6], 
    k[1], k[3], k[4], k[6]])/6 + 
 (d[l, e[2]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], k[3], k[5], k[6]])/
  6 + (d[e[2], k[1]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], k[3], k[5], 
    k[6]])/6 - (d[l, e[2]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[1], k[4], 
    k[5], k[6]])/6 - (d[e[2], k[1]]*e10[l, e[1], e[3], e[4], e[5], e[6], 
    k[1], k[4], k[5], k[6]])/6 + 
 (d[e[2], k[1]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[2], k[3], k[4], k[5]])/
  12 + (d[e[2], k[6]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[2], k[3], k[4], 
    k[5]])/12 - (d[e[2], k[1]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[2], 
    k[3], k[4], k[6]])/12 - 
 (d[e[2], k[5]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[2], k[3], k[4], k[6]])/
  12 + (d[e[2], k[1]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[2], k[3], k[5], 
    k[6]])/12 + (d[e[2], k[4]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[2], 
    k[3], k[5], k[6]])/12 - 
 (d[e[2], k[1]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[2], k[4], k[5], k[6]])/
  12 - (d[e[2], k[3]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[2], k[4], k[5], 
    k[6]])/12 + (d[l, e[2]]*e10[l, e[1], e[3], e[4], e[5], e[6], k[3], k[4], 
    k[5], k[6]])/6 + (d[e[2], k[1]]*e10[l, e[1], e[3], e[4], e[5], e[6], 
    k[3], k[4], k[5], k[6]])/6 + 
 (d[e[2], e[6]]*e10[l, e[1], e[3], e[4], e[5], k[1], k[2], k[3], k[4], k[6]])/
  12 - (d[e[2], e[6]]*e10[l, e[1], e[3], e[4], e[5], k[1], k[2], k[3], k[5], 
    k[6]])/12 + (d[e[2], e[6]]*e10[l, e[1], e[3], e[4], e[5], k[1], k[2], 
    k[4], k[5], k[6]])/12 - 
 (d[e[2], e[6]]*e10[l, e[1], e[3], e[4], e[5], k[2], k[3], k[4], k[5], k[6]])/
  12 - (d[e[2], e[5]]*e10[l, e[1], e[3], e[4], e[6], k[1], k[2], k[3], k[4], 
    k[5]])/12 + (d[e[2], e[5]]*e10[l, e[1], e[3], e[4], e[6], k[1], k[2], 
    k[3], k[5], k[6]])/12 - 
 (d[e[2], e[5]]*e10[l, e[1], e[3], e[4], e[6], k[1], k[2], k[4], k[5], k[6]])/
  12 + (d[e[2], e[5]]*e10[l, e[1], e[3], e[4], e[6], k[2], k[3], k[4], k[5], 
    k[6]])/12 + (d[e[2], e[4]]*e10[l, e[1], e[3], e[5], e[6], k[1], k[2], 
    k[3], k[4], k[5]])/12 - 
 (d[e[2], e[4]]*e10[l, e[1], e[3], e[5], e[6], k[1], k[2], k[3], k[4], k[6]])/
  12 + (d[e[2], e[4]]*e10[l, e[1], e[3], e[5], e[6], k[1], k[2], k[4], k[5], 
    k[6]])/12 - (d[e[2], e[4]]*e10[l, e[1], e[3], e[5], e[6], k[2], k[3], 
    k[4], k[5], k[6]])/12 - 
 (d[e[2], e[3]]*e10[l, e[1], e[4], e[5], e[6], k[1], k[2], k[3], k[4], k[5]])/
  12 + (d[e[2], e[3]]*e10[l, e[1], e[4], e[5], e[6], k[1], k[2], k[3], k[4], 
    k[6]])/12 - (d[e[2], e[3]]*e10[l, e[1], e[4], e[5], e[6], k[1], k[2], 
    k[3], k[5], k[6]])/12 + 
 (d[e[2], e[3]]*e10[l, e[1], e[4], e[5], e[6], k[2], k[3], k[4], k[5], k[6]])/
  12 + (d[e[1], k[5]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[4]])/12 + (d[e[1], k[6]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[4]])/12 - 
 (d[e[1], k[4]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], k[5]])/
  12 - (d[e[1], k[6]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[5]])/12 + (d[e[1], k[4]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[6]])/12 + 
 (d[e[1], k[5]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], k[6]])/
  12 + (d[e[1], k[3]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[4], 
    k[5]])/12 + (d[e[1], k[6]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[4], k[5]])/12 - 
 (d[e[1], k[3]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[4], k[6]])/
  12 - (d[e[1], k[5]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[4], 
    k[6]])/12 + (d[e[1], k[3]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[5], k[6]])/12 + 
 (d[e[1], k[4]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[5], k[6]])/
  12 - (d[e[1], k[2]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], k[3], k[4], 
    k[5]])/12 - (d[e[1], k[6]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], 
    k[3], k[4], k[5]])/12 + 
 (d[e[1], k[2]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], k[3], k[4], k[6]])/
  12 + (d[e[1], k[5]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], k[3], k[4], 
    k[6]])/12 - (d[e[1], k[2]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], 
    k[3], k[5], k[6]])/12 - 
 (d[e[1], k[4]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], k[3], k[5], k[6]])/
  12 + (d[e[1], k[2]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], k[4], k[5], 
    k[6]])/12 + (d[e[1], k[3]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[1], 
    k[4], k[5], k[6]])/12 + 
 (d[l, e[1]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[2], k[3], k[4], k[5]])/
  6 - (d[l, e[1]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[2], k[3], k[4], 
    k[6]])/6 + (d[l, e[1]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[2], k[3], 
    k[5], k[6]])/6 - (d[l, e[1]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[2], 
    k[4], k[5], k[6]])/6 + 
 (d[l, e[1]]*e10[l, e[2], e[3], e[4], e[5], e[6], k[3], k[4], k[5], k[6]])/
  6 - (d[e[1], e[6]]*e10[l, e[2], e[3], e[4], e[5], k[1], k[2], k[3], k[4], 
    k[6]])/12 + (d[e[1], e[6]]*e10[l, e[2], e[3], e[4], e[5], k[1], k[2], 
    k[3], k[5], k[6]])/12 - 
 (d[e[1], e[6]]*e10[l, e[2], e[3], e[4], e[5], k[1], k[2], k[4], k[5], k[6]])/
  12 + (d[e[1], e[6]]*e10[l, e[2], e[3], e[4], e[5], k[1], k[3], k[4], k[5], 
    k[6]])/12 + (d[e[1], e[5]]*e10[l, e[2], e[3], e[4], e[6], k[1], k[2], 
    k[3], k[4], k[5]])/12 - 
 (d[e[1], e[5]]*e10[l, e[2], e[3], e[4], e[6], k[1], k[2], k[3], k[5], k[6]])/
  12 + (d[e[1], e[5]]*e10[l, e[2], e[3], e[4], e[6], k[1], k[2], k[4], k[5], 
    k[6]])/12 - (d[e[1], e[5]]*e10[l, e[2], e[3], e[4], e[6], k[1], k[3], 
    k[4], k[5], k[6]])/12 - 
 (d[e[1], e[4]]*e10[l, e[2], e[3], e[5], e[6], k[1], k[2], k[3], k[4], k[5]])/
  12 + (d[e[1], e[4]]*e10[l, e[2], e[3], e[5], e[6], k[1], k[2], k[3], k[4], 
    k[6]])/12 - (d[e[1], e[4]]*e10[l, e[2], e[3], e[5], e[6], k[1], k[2], 
    k[4], k[5], k[6]])/12 + 
 (d[e[1], e[4]]*e10[l, e[2], e[3], e[5], e[6], k[1], k[3], k[4], k[5], k[6]])/
  12 + (d[e[1], e[3]]*e10[l, e[2], e[4], e[5], e[6], k[1], k[2], k[3], k[4], 
    k[5]])/12 - (d[e[1], e[3]]*e10[l, e[2], e[4], e[5], e[6], k[1], k[2], 
    k[3], k[4], k[6]])/12 + 
 (d[e[1], e[3]]*e10[l, e[2], e[4], e[5], e[6], k[1], k[2], k[3], k[5], k[6]])/
  12 - (d[e[1], e[3]]*e10[l, e[2], e[4], e[5], e[6], k[1], k[3], k[4], k[5], 
    k[6]])/12 - (d[e[1], e[2]]*e10[l, e[3], e[4], e[5], e[6], k[1], k[2], 
    k[3], k[4], k[5]])/12 + 
 (d[e[1], e[2]]*e10[l, e[3], e[4], e[5], e[6], k[1], k[2], k[3], k[4], k[6]])/
  12 - (d[e[1], e[2]]*e10[l, e[3], e[4], e[5], e[6], k[1], k[2], k[3], k[5], 
    k[6]])/12 + (d[e[1], e[2]]*e10[l, e[3], e[4], e[5], e[6], k[1], k[2], 
    k[4], k[5], k[6]])/12 + 
 (d[k[1], k[6]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[4]])/12 + (d[k[2], k[6]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[4]])/12 + 
 (d[k[3], k[6]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[4]])/12 + (d[k[4], k[6]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[4]])/12 + 
 (d[k[5], k[6]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[4]])/3 + (d[l[5], l[5]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[4]])/4 - 
 (d[k[1], k[6]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[5]])/12 - (d[k[2], k[6]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[5]])/12 - 
 (d[k[3], k[6]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[5]])/12 - (d[k[4], k[6]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[5]])/6 + 
 (d[k[1], k[4]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[6]])/12 + (d[k[1], k[5]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[6]])/12 + 
 (d[k[2], k[4]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[6]])/12 + (d[k[2], k[5]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[6]])/12 + 
 (d[k[3], k[4]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[6]])/12 + (d[k[3], k[5]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[6]])/12 + 
 (d[k[4], k[5]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[6]])/4 + (d[l[4], l[4]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[6]])/4 + 
 (d[k[1], k[6]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[4], 
    k[5]])/12 + (d[k[2], k[6]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[4], k[5]])/12 - 
 (d[k[1], k[3]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[4], 
    k[6]])/12 - (d[k[1], k[5]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[4], k[6]])/12 - 
 (d[k[2], k[3]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[4], 
    k[6]])/12 - (d[k[2], k[5]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[4], k[6]])/12 + 
 (d[k[3], k[4]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[4], 
    k[6]])/12 - (d[k[3], k[5]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[4], k[6]])/12 + 
 (d[k[1], k[3]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[5], 
    k[6]])/12 + (d[k[1], k[4]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[5], k[6]])/12 + 
 (d[k[2], k[3]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[5], 
    k[6]])/12 + (d[k[2], k[4]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[5], k[6]])/12 + 
 (d[k[3], k[4]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[5], 
    k[6]])/4 + (d[l[3], l[3]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[5], k[6]])/4 - 
 (d[k[1], k[6]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[3], k[4], 
    k[5]])/12 + (d[k[2], k[6]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[3], k[4], k[5]])/6 + 
 (d[k[1], k[2]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[3], k[4], 
    k[6]])/12 + (d[k[1], k[5]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[3], k[4], k[6]])/12 - 
 (d[k[2], k[3]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[3], k[4], 
    k[6]])/12 - (d[k[2], k[4]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[3], k[4], k[6]])/12 - 
 (d[k[2], k[5]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[3], k[4], 
    k[6]])/12 - (d[k[1], k[2]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[3], k[5], k[6]])/12 - 
 (d[k[1], k[4]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[3], k[5], 
    k[6]])/12 + (d[k[2], k[3]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[3], k[5], k[6]])/12 - 
 (d[k[2], k[4]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[3], k[5], 
    k[6]])/12 + (d[k[1], k[2]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[4], k[5], k[6]])/12 + 
 (d[k[1], k[3]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[4], k[5], 
    k[6]])/12 + (d[k[2], k[3]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], 
    k[4], k[5], k[6]])/4 + 
 (d[l[2], l[2]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[1], k[4], k[5], 
    k[6]])/4 - (d[k[1], k[6]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[2], 
    k[3], k[4], k[5]])/3 - 
 (d[l[6], l[6]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[3], k[4], 
    k[5]])/4 + (d[k[1], k[2]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[2], 
    k[3], k[4], k[6]])/12 + 
 (d[k[1], k[3]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[3], k[4], 
    k[6]])/12 + (d[k[1], k[4]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[2], 
    k[3], k[4], k[6]])/12 + 
 (d[k[1], k[5]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[3], k[4], 
    k[6]])/4 - (d[k[1], k[2]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[2], 
    k[3], k[5], k[6]])/12 - 
 (d[k[1], k[3]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[3], k[5], 
    k[6]])/12 - (d[k[1], k[4]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[2], 
    k[3], k[5], k[6]])/12 + 
 (d[k[1], k[2]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[2], k[4], k[5], 
    k[6]])/12 - (d[k[1], k[3]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[2], 
    k[4], k[5], k[6]])/12 + 
 (d[k[1], k[2]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[3], k[4], k[5], 
    k[6]])/4 + (d[l[1], l[1]]*e10[e[1], e[2], e[3], e[4], e[5], e[6], k[3], 
    k[4], k[5], k[6]])/4 - 
 (11*d[l, e[6]]*e10[e[1], e[2], e[3], e[4], e[5], k[1], k[2], k[3], k[4], 
    k[5]])/12 - (d[e[6], k[1]]*e10[e[1], e[2], e[3], e[4], e[5], k[1], k[2], 
    k[3], k[4], k[6]])/12 - 
 (d[e[6], k[2]]*e10[e[1], e[2], e[3], e[4], e[5], k[1], k[2], k[3], k[4], 
    k[6]])/12 - (d[e[6], k[3]]*e10[e[1], e[2], e[3], e[4], e[5], k[1], k[2], 
    k[3], k[4], k[6]])/12 - 
 (d[e[6], k[4]]*e10[e[1], e[2], e[3], e[4], e[5], k[1], k[2], k[3], k[4], 
    k[6]])/12 - (d[e[6], k[5]]*e10[e[1], e[2], e[3], e[4], e[5], k[1], k[2], 
    k[3], k[4], k[6]])/3 + 
 (d[e[6], k[1]]*e10[e[1], e[2], e[3], e[4], e[5], k[1], k[2], k[3], k[5], 
    k[6]])/12 + (d[e[6], k[2]]*e10[e[1], e[2], e[3], e[4], e[5], k[1], k[2], 
    k[3], k[5], k[6]])/12 + 
 (d[e[6], k[3]]*e10[e[1], e[2], e[3], e[4], e[5], k[1], k[2], k[3], k[5], 
    k[6]])/12 + (d[e[6], k[4]]*e10[e[1], e[2], e[3], e[4], e[5], k[1], k[2], 
    k[3], k[5], k[6]])/6 - 
 (d[e[6], k[1]]*e10[e[1], e[2], e[3], e[4], e[5], k[1], k[2], k[4], k[5], 
    k[6]])/12 - (d[e[6], k[2]]*e10[e[1], e[2], e[3], e[4], e[5], k[1], k[2], 
    k[4], k[5], k[6]])/12 + 
 (d[e[6], k[1]]*e10[e[1], e[2], e[3], e[4], e[5], k[1], k[3], k[4], k[5], 
    k[6]])/12 - (d[e[6], k[2]]*e10[e[1], e[2], e[3], e[4], e[5], k[1], k[3], 
    k[4], k[5], k[6]])/6 + 
 (d[e[6], k[1]]*e10[e[1], e[2], e[3], e[4], e[5], k[2], k[3], k[4], k[5], 
    k[6]])/3 + (d[e[5], k[6]]*e10[e[1], e[2], e[3], e[4], e[6], k[1], k[2], 
    k[3], k[4], k[5]])/3 - 
 (3*d[l, e[5]]*e10[e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[3], k[4], 
    k[6]])/4 - (3*d[e[5], k[1]]*e10[e[1], e[2], e[3], e[4], e[6], k[1], k[2], 
    k[3], k[4], k[6]])/4 - 
 (3*d[e[5], k[2]]*e10[e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[3], k[4], 
    k[6]])/4 - (3*d[e[5], k[3]]*e10[e[1], e[2], e[3], e[4], e[6], k[1], k[2], 
    k[3], k[4], k[6]])/4 - 
 (3*d[e[5], k[4]]*e10[e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[3], k[4], 
    k[6]])/4 - (d[e[5], k[1]]*e10[e[1], e[2], e[3], e[4], e[6], k[1], k[2], 
    k[3], k[5], k[6]])/12 - 
 (d[e[5], k[2]]*e10[e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[3], k[5], 
    k[6]])/12 - (d[e[5], k[3]]*e10[e[1], e[2], e[3], e[4], e[6], k[1], k[2], 
    k[3], k[5], k[6]])/12 - 
 (d[e[5], k[4]]*e10[e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[3], k[5], 
    k[6]])/4 + (d[e[5], k[1]]*e10[e[1], e[2], e[3], e[4], e[6], k[1], k[2], 
    k[4], k[5], k[6]])/12 + 
 (d[e[5], k[2]]*e10[e[1], e[2], e[3], e[4], e[6], k[1], k[2], k[4], k[5], 
    k[6]])/12 + (d[e[5], k[3]]*e10[e[1], e[2], e[3], e[4], e[6], k[1], k[2], 
    k[4], k[5], k[6]])/12 - 
 (d[e[5], k[1]]*e10[e[1], e[2], e[3], e[4], e[6], k[1], k[3], k[4], k[5], 
    k[6]])/12 + (d[e[5], k[2]]*e10[e[1], e[2], e[3], e[4], e[6], k[1], k[3], 
    k[4], k[5], k[6]])/12 - 
 (d[e[5], k[1]]*e10[e[1], e[2], e[3], e[4], e[6], k[2], k[3], k[4], k[5], 
    k[6]])/4 + (d[e[5], e[6]]*e10[e[1], e[2], e[3], e[4], k[1], k[2], k[3], 
    k[4], k[5], k[6]])/3 - 
 (d[e[4], k[6]]*e10[e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[3], k[4], 
    k[5]])/6 - (d[l, e[4]]*e10[e[1], e[2], e[3], e[5], e[6], k[1], k[2], 
    k[3], k[4], k[6]])/6 - 
 (d[e[4], k[1]]*e10[e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[3], k[4], 
    k[6]])/12 - (d[e[4], k[2]]*e10[e[1], e[2], e[3], e[5], e[6], k[1], k[2], 
    k[3], k[4], k[6]])/12 - 
 (d[e[4], k[3]]*e10[e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[3], k[4], 
    k[6]])/12 + (d[e[4], k[5]]*e10[e[1], e[2], e[3], e[5], e[6], k[1], k[2], 
    k[3], k[4], k[6]])/4 - 
 (3*d[l, e[4]]*e10[e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[3], k[5], 
    k[6]])/4 - (3*d[e[4], k[1]]*e10[e[1], e[2], e[3], e[5], e[6], k[1], k[2], 
    k[3], k[5], k[6]])/4 - 
 (3*d[e[4], k[2]]*e10[e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[3], k[5], 
    k[6]])/4 - (3*d[e[4], k[3]]*e10[e[1], e[2], e[3], e[5], e[6], k[1], k[2], 
    k[3], k[5], k[6]])/4 - 
 (d[e[4], k[1]]*e10[e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[4], k[5], 
    k[6]])/12 - (d[e[4], k[2]]*e10[e[1], e[2], e[3], e[5], e[6], k[1], k[2], 
    k[4], k[5], k[6]])/12 - 
 (d[e[4], k[3]]*e10[e[1], e[2], e[3], e[5], e[6], k[1], k[2], k[4], k[5], 
    k[6]])/4 + (d[e[4], k[1]]*e10[e[1], e[2], e[3], e[5], e[6], k[1], k[3], 
    k[4], k[5], k[6]])/12 + 
 (d[e[4], k[2]]*e10[e[1], e[2], e[3], e[5], e[6], k[1], k[3], k[4], k[5], 
    k[6]])/12 + (d[e[4], k[1]]*e10[e[1], e[2], e[3], e[5], e[6], k[2], k[3], 
    k[4], k[5], k[6]])/12 - 
 (d[e[4], e[6]]*e10[e[1], e[2], e[3], e[5], k[1], k[2], k[3], k[4], k[5], 
    k[6]])/6 + (d[e[4], e[5]]*e10[e[1], e[2], e[3], e[6], k[1], k[2], k[3], 
    k[4], k[5], k[6]])/4 + 
 (d[l, e[3]]*e10[e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[3], k[4], k[6]])/
  6 + (d[e[3], k[1]]*e10[e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[4], k[6]])/12 + (d[e[3], k[2]]*e10[e[1], e[2], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[4], k[6]])/12 + 
 (d[e[3], k[4]]*e10[e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[3], k[4], 
    k[6]])/12 - (d[e[3], k[5]]*e10[e[1], e[2], e[4], e[5], e[6], k[1], k[2], 
    k[3], k[4], k[6]])/12 - 
 (d[l, e[3]]*e10[e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[3], k[5], k[6]])/
  6 - (d[e[3], k[1]]*e10[e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[5], k[6]])/12 - (d[e[3], k[2]]*e10[e[1], e[2], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[5], k[6]])/12 + 
 (d[e[3], k[4]]*e10[e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[3], k[5], 
    k[6]])/4 - (3*d[l, e[3]]*e10[e[1], e[2], e[4], e[5], e[6], k[1], k[2], 
    k[4], k[5], k[6]])/4 - 
 (3*d[e[3], k[1]]*e10[e[1], e[2], e[4], e[5], e[6], k[1], k[2], k[4], k[5], 
    k[6]])/4 - (3*d[e[3], k[2]]*e10[e[1], e[2], e[4], e[5], e[6], k[1], k[2], 
    k[4], k[5], k[6]])/4 - 
 (d[e[3], k[1]]*e10[e[1], e[2], e[4], e[5], e[6], k[1], k[3], k[4], k[5], 
    k[6]])/12 - (d[e[3], k[2]]*e10[e[1], e[2], e[4], e[5], e[6], k[1], k[3], 
    k[4], k[5], k[6]])/4 + 
 (d[e[3], k[1]]*e10[e[1], e[2], e[4], e[5], e[6], k[2], k[3], k[4], k[5], 
    k[6]])/12 - (d[e[3], e[5]]*e10[e[1], e[2], e[4], e[6], k[1], k[2], k[3], 
    k[4], k[5], k[6]])/12 + 
 (d[e[3], e[4]]*e10[e[1], e[2], e[5], e[6], k[1], k[2], k[3], k[4], k[5], 
    k[6]])/4 + (d[e[2], k[6]]*e10[e[1], e[3], e[4], e[5], e[6], k[1], k[2], 
    k[3], k[4], k[5]])/6 - 
 (d[l, e[2]]*e10[e[1], e[3], e[4], e[5], e[6], k[1], k[2], k[3], k[4], k[6]])/
  6 - (d[e[2], k[1]]*e10[e[1], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[4], k[6]])/12 - (d[e[2], k[3]]*e10[e[1], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[4], k[6]])/12 - 
 (d[e[2], k[4]]*e10[e[1], e[3], e[4], e[5], e[6], k[1], k[2], k[3], k[4], 
    k[6]])/12 - (d[e[2], k[5]]*e10[e[1], e[3], e[4], e[5], e[6], k[1], k[2], 
    k[3], k[4], k[6]])/12 + 
 (d[l, e[2]]*e10[e[1], e[3], e[4], e[5], e[6], k[1], k[2], k[3], k[5], k[6]])/
  6 + (d[e[2], k[1]]*e10[e[1], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[5], k[6]])/12 + (d[e[2], k[3]]*e10[e[1], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[5], k[6]])/12 - 
 (d[e[2], k[4]]*e10[e[1], e[3], e[4], e[5], e[6], k[1], k[2], k[3], k[5], 
    k[6]])/12 - (d[l, e[2]]*e10[e[1], e[3], e[4], e[5], e[6], k[1], k[2], 
    k[4], k[5], k[6]])/6 - 
 (d[e[2], k[1]]*e10[e[1], e[3], e[4], e[5], e[6], k[1], k[2], k[4], k[5], 
    k[6]])/12 + (d[e[2], k[3]]*e10[e[1], e[3], e[4], e[5], e[6], k[1], k[2], 
    k[4], k[5], k[6]])/4 - 
 (3*d[l, e[2]]*e10[e[1], e[3], e[4], e[5], e[6], k[1], k[3], k[4], k[5], 
    k[6]])/4 - (3*d[e[2], k[1]]*e10[e[1], e[3], e[4], e[5], e[6], k[1], k[3], 
    k[4], k[5], k[6]])/4 - 
 (d[e[2], k[1]]*e10[e[1], e[3], e[4], e[5], e[6], k[2], k[3], k[4], k[5], 
    k[6]])/4 + (d[e[2], e[6]]*e10[e[1], e[3], e[4], e[5], k[1], k[2], k[3], 
    k[4], k[5], k[6]])/6 - 
 (d[e[2], e[5]]*e10[e[1], e[3], e[4], e[6], k[1], k[2], k[3], k[4], k[5], 
    k[6]])/12 - (d[e[2], e[4]]*e10[e[1], e[3], e[5], e[6], k[1], k[2], k[3], 
    k[4], k[5], k[6]])/12 + 
 (d[e[2], e[3]]*e10[e[1], e[4], e[5], e[6], k[1], k[2], k[3], k[4], k[5], 
    k[6]])/4 - (d[e[1], k[6]]*e10[e[2], e[3], e[4], e[5], e[6], k[1], k[2], 
    k[3], k[4], k[5]])/3 + 
 (d[l, e[1]]*e10[e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], k[4], k[6]])/
  6 + (d[e[1], k[2]]*e10[e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[4], k[6]])/12 + (d[e[1], k[3]]*e10[e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[4], k[6]])/12 + 
 (d[e[1], k[4]]*e10[e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], k[4], 
    k[6]])/12 + (d[e[1], k[5]]*e10[e[2], e[3], e[4], e[5], e[6], k[1], k[2], 
    k[3], k[4], k[6]])/4 - 
 (d[l, e[1]]*e10[e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], k[5], k[6]])/
  6 - (d[e[1], k[2]]*e10[e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[5], k[6]])/12 - (d[e[1], k[3]]*e10[e[2], e[3], e[4], e[5], e[6], k[1], 
    k[2], k[3], k[5], k[6]])/12 - 
 (d[e[1], k[4]]*e10[e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[3], k[5], 
    k[6]])/12 + (d[l, e[1]]*e10[e[2], e[3], e[4], e[5], e[6], k[1], k[2], 
    k[4], k[5], k[6]])/6 + 
 (d[e[1], k[2]]*e10[e[2], e[3], e[4], e[5], e[6], k[1], k[2], k[4], k[5], 
    k[6]])/12 - (d[e[1], k[3]]*e10[e[2], e[3], e[4], e[5], e[6], k[1], k[2], 
    k[4], k[5], k[6]])/12 - 
 (d[l, e[1]]*e10[e[2], e[3], e[4], e[5], e[6], k[1], k[3], k[4], k[5], k[6]])/
  6 + (d[e[1], k[2]]*e10[e[2], e[3], e[4], e[5], e[6], k[1], k[3], k[4], 
    k[5], k[6]])/4 - (3*d[l, e[1]]*e10[e[2], e[3], e[4], e[5], e[6], k[2], 
    k[3], k[4], k[5], k[6]])/4 - 
 (d[e[1], e[6]]*e10[e[2], e[3], e[4], e[5], k[1], k[2], k[3], k[4], k[5], 
    k[6]])/3 + (d[e[1], e[5]]*e10[e[2], e[3], e[4], e[6], k[1], k[2], k[3], 
    k[4], k[5], k[6]])/4 - 
 (d[e[1], e[4]]*e10[e[2], e[3], e[5], e[6], k[1], k[2], k[3], k[4], k[5], 
    k[6]])/12 - (d[e[1], e[3]]*e10[e[2], e[4], e[5], e[6], k[1], k[2], k[3], 
    k[4], k[5], k[6]])/12 + 
 (d[e[1], e[2]]*e10[e[3], e[4], e[5], e[6], k[1], k[2], k[3], k[4], k[5], 
    k[6]])/4 - (d[e[5], l[5]]*d[e[6], l[6]]*trv[f[1], f[4]]*trv[f[2], f[3]])/
  4 - (3*d[e[5], e[6]]*d[l[4], l[4]]*trv[f[1], f[4]]*trv[f[2], f[3]])/160 + 
 (d[e[5], e[6]]*d[l[5], l[5]]*trv[f[1], f[4]]*trv[f[2], f[3]])/16 - 
 (3*d[e[5], e[6]]*d[l[6], l[6]]*trv[f[1], f[4]]*trv[f[2], f[3]])/160 - 
 (d[e[4], l[4]]*d[e[6], l[6]]*trv[f[1], f[5]]*trv[f[2], f[3]])/4 - 
 (d[e[4], e[6]]*d[l[3], l[3]]*trv[f[1], f[5]]*trv[f[2], f[3]])/160 + 
 (3*d[e[4], e[6]]*d[l[4], l[4]]*trv[f[1], f[5]]*trv[f[2], f[3]])/160 + 
 (3*d[e[4], e[6]]*d[l[5], l[5]]*trv[f[1], f[5]]*trv[f[2], f[3]])/160 - 
 (d[e[4], e[6]]*d[l[6], l[6]]*trv[f[1], f[5]]*trv[f[2], f[3]])/160 - 
 (d[e[4], l[4]]*d[e[5], l[5]]*trv[f[1], f[6]]*trv[f[2], f[3]])/4 - 
 (3*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[6]]*trv[f[2], f[3]])/160 + 
 (d[e[4], e[5]]*d[l[4], l[4]]*trv[f[1], f[6]]*trv[f[2], f[3]])/16 - 
 (3*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[6]]*trv[f[2], f[3]])/160 - 
 (d[e[5], l[5]]*d[e[6], l[6]]*trv[f[1], f[3]]*trv[f[2], f[4]])/4 - 
 (3*d[e[5], e[6]]*d[l[4], l[4]]*trv[f[1], f[3]]*trv[f[2], f[4]])/160 + 
 (d[e[5], e[6]]*d[l[5], l[5]]*trv[f[1], f[3]]*trv[f[2], f[4]])/16 - 
 (3*d[e[5], e[6]]*d[l[6], l[6]]*trv[f[1], f[3]]*trv[f[2], f[4]])/160 - 
 (d[e[3], l[3]]*d[e[6], l[6]]*trv[f[1], f[5]]*trv[f[2], f[4]])/4 + 
 (d[e[3], e[6]]*d[l[2], l[2]]*trv[f[1], f[5]]*trv[f[2], f[4]])/160 + 
 (d[e[3], e[6]]*d[l[3], l[3]]*trv[f[1], f[5]]*trv[f[2], f[4]])/160 + 
 (d[e[3], e[6]]*d[l[5], l[5]]*trv[f[1], f[5]]*trv[f[2], f[4]])/160 + 
 (d[e[3], e[6]]*d[l[6], l[6]]*trv[f[1], f[5]]*trv[f[2], f[4]])/160 - 
 (d[e[3], l[3]]*d[e[5], l[5]]*trv[f[1], f[6]]*trv[f[2], f[4]])/4 - 
 (d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[6]]*trv[f[2], f[4]])/160 + 
 (3*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[6]]*trv[f[2], f[4]])/160 + 
 (3*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[6]]*trv[f[2], f[4]])/160 - 
 (d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[6]]*trv[f[2], f[4]])/160 - 
 (d[e[4], l[4]]*d[e[6], l[6]]*trv[f[1], f[3]]*trv[f[2], f[5]])/4 - 
 (d[e[4], e[6]]*d[l[3], l[3]]*trv[f[1], f[3]]*trv[f[2], f[5]])/160 + 
 (3*d[e[4], e[6]]*d[l[4], l[4]]*trv[f[1], f[3]]*trv[f[2], f[5]])/160 + 
 (3*d[e[4], e[6]]*d[l[5], l[5]]*trv[f[1], f[3]]*trv[f[2], f[5]])/160 - 
 (d[e[4], e[6]]*d[l[6], l[6]]*trv[f[1], f[3]]*trv[f[2], f[5]])/160 - 
 (d[e[3], l[3]]*d[e[6], l[6]]*trv[f[1], f[4]]*trv[f[2], f[5]])/4 + 
 (d[e[3], e[6]]*d[l[2], l[2]]*trv[f[1], f[4]]*trv[f[2], f[5]])/160 + 
 (d[e[3], e[6]]*d[l[3], l[3]]*trv[f[1], f[4]]*trv[f[2], f[5]])/160 + 
 (d[e[3], e[6]]*d[l[5], l[5]]*trv[f[1], f[4]]*trv[f[2], f[5]])/160 + 
 (d[e[3], e[6]]*d[l[6], l[6]]*trv[f[1], f[4]]*trv[f[2], f[5]])/160 - 
 (d[e[3], l[3]]*d[e[4], l[4]]*trv[f[1], f[6]]*trv[f[2], f[5]])/4 - 
 (3*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[1], f[6]]*trv[f[2], f[5]])/160 + 
 (d[e[3], e[4]]*d[l[3], l[3]]*trv[f[1], f[6]]*trv[f[2], f[5]])/16 - 
 (3*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[6]]*trv[f[2], f[5]])/160 - 
 (d[e[4], l[4]]*d[e[5], l[5]]*trv[f[1], f[3]]*trv[f[2], f[6]])/4 - 
 (3*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3]]*trv[f[2], f[6]])/160 + 
 (d[e[4], e[5]]*d[l[4], l[4]]*trv[f[1], f[3]]*trv[f[2], f[6]])/16 - 
 (3*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]]*trv[f[2], f[6]])/160 - 
 (d[e[3], l[3]]*d[e[5], l[5]]*trv[f[1], f[4]]*trv[f[2], f[6]])/4 - 
 (d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]]*trv[f[2], f[6]])/160 + 
 (3*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4]]*trv[f[2], f[6]])/160 + 
 (3*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]]*trv[f[2], f[6]])/160 - 
 (d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]]*trv[f[2], f[6]])/160 - 
 (d[e[3], l[3]]*d[e[4], l[4]]*trv[f[1], f[5]]*trv[f[2], f[6]])/4 - 
 (3*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[1], f[5]]*trv[f[2], f[6]])/160 + 
 (d[e[3], e[4]]*d[l[3], l[3]]*trv[f[1], f[5]]*trv[f[2], f[6]])/16 - 
 (3*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]]*trv[f[2], f[6]])/160 - 
 (d[e[5], l[5]]*d[e[6], l[6]]*trv[f[1], f[2]]*trv[f[3], f[4]])/4 - 
 (3*d[e[5], e[6]]*d[l[4], l[4]]*trv[f[1], f[2]]*trv[f[3], f[4]])/160 + 
 (d[e[5], e[6]]*d[l[5], l[5]]*trv[f[1], f[2]]*trv[f[3], f[4]])/16 - 
 (3*d[e[5], e[6]]*d[l[6], l[6]]*trv[f[1], f[2]]*trv[f[3], f[4]])/160 - 
 (d[e[2], l[2]]*d[e[6], l[6]]*trv[f[1], f[5]]*trv[f[3], f[4]])/4 + 
 (3*d[e[2], e[6]]*d[l[1], l[1]]*trv[f[1], f[5]]*trv[f[3], f[4]])/160 - 
 (d[e[2], e[6]]*d[l[2], l[2]]*trv[f[1], f[5]]*trv[f[3], f[4]])/160 - 
 (d[e[2], e[6]]*d[l[5], l[5]]*trv[f[1], f[5]]*trv[f[3], f[4]])/160 + 
 (3*d[e[2], e[6]]*d[l[6], l[6]]*trv[f[1], f[5]]*trv[f[3], f[4]])/160 - 
 (d[e[2], l[2]]*d[e[5], l[5]]*trv[f[1], f[6]]*trv[f[3], f[4]])/4 + 
 (d[e[2], e[5]]*d[l[1], l[1]]*trv[f[1], f[6]]*trv[f[3], f[4]])/160 + 
 (d[e[2], e[5]]*d[l[2], l[2]]*trv[f[1], f[6]]*trv[f[3], f[4]])/160 + 
 (d[e[2], e[5]]*d[l[4], l[4]]*trv[f[1], f[6]]*trv[f[3], f[4]])/160 + 
 (d[e[2], e[5]]*d[l[5], l[5]]*trv[f[1], f[6]]*trv[f[3], f[4]])/160 - 
 (d[e[1], l[1]]*d[e[6], l[6]]*trv[f[2], f[5]]*trv[f[3], f[4]])/4 - 
 (3*d[e[1], e[6]]*d[l[1], l[1]]*trv[f[2], f[5]]*trv[f[3], f[4]])/160 - 
 (3*d[e[1], e[6]]*d[l[5], l[5]]*trv[f[2], f[5]]*trv[f[3], f[4]])/160 + 
 (d[e[1], e[6]]*d[l[6], l[6]]*trv[f[2], f[5]]*trv[f[3], f[4]])/16 - 
 (trv[f[1], f[6]]*trv[f[2], f[5]]*trv[f[3], f[4]])/32 - 
 (d[e[1], l[1]]*d[e[5], l[5]]*trv[f[2], f[6]]*trv[f[3], f[4]])/4 - 
 (d[e[1], e[5]]*d[l[1], l[1]]*trv[f[2], f[6]]*trv[f[3], f[4]])/160 - 
 (d[e[1], e[5]]*d[l[4], l[4]]*trv[f[2], f[6]]*trv[f[3], f[4]])/160 + 
 (3*d[e[1], e[5]]*d[l[5], l[5]]*trv[f[2], f[6]]*trv[f[3], f[4]])/160 + 
 (3*d[e[1], e[5]]*d[l[6], l[6]]*trv[f[2], f[6]]*trv[f[3], f[4]])/160 - 
 (trv[f[1], f[5]]*trv[f[2], f[6]]*trv[f[3], f[4]])/32 - 
 (d[e[4], l[4]]*d[e[6], l[6]]*trv[f[1], f[2]]*trv[f[3], f[5]])/4 - 
 (d[e[4], e[6]]*d[l[3], l[3]]*trv[f[1], f[2]]*trv[f[3], f[5]])/160 + 
 (3*d[e[4], e[6]]*d[l[4], l[4]]*trv[f[1], f[2]]*trv[f[3], f[5]])/160 + 
 (3*d[e[4], e[6]]*d[l[5], l[5]]*trv[f[1], f[2]]*trv[f[3], f[5]])/160 - 
 (d[e[4], e[6]]*d[l[6], l[6]]*trv[f[1], f[2]]*trv[f[3], f[5]])/160 - 
 (d[e[2], l[2]]*d[e[6], l[6]]*trv[f[1], f[4]]*trv[f[3], f[5]])/4 + 
 (3*d[e[2], e[6]]*d[l[1], l[1]]*trv[f[1], f[4]]*trv[f[3], f[5]])/160 - 
 (d[e[2], e[6]]*d[l[2], l[2]]*trv[f[1], f[4]]*trv[f[3], f[5]])/160 - 
 (d[e[2], e[6]]*d[l[5], l[5]]*trv[f[1], f[4]]*trv[f[3], f[5]])/160 + 
 (3*d[e[2], e[6]]*d[l[6], l[6]]*trv[f[1], f[4]]*trv[f[3], f[5]])/160 - 
 (d[e[2], l[2]]*d[e[4], l[4]]*trv[f[1], f[6]]*trv[f[3], f[5]])/4 - 
 (d[e[2], e[4]]*d[l[1], l[1]]*trv[f[1], f[6]]*trv[f[3], f[5]])/160 + 
 (3*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[1], f[6]]*trv[f[3], f[5]])/160 + 
 (3*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[1], f[6]]*trv[f[3], f[5]])/160 - 
 (d[e[2], e[4]]*d[l[4], l[4]]*trv[f[1], f[6]]*trv[f[3], f[5]])/160 - 
 (d[e[1], l[1]]*d[e[6], l[6]]*trv[f[2], f[4]]*trv[f[3], f[5]])/4 - 
 (3*d[e[1], e[6]]*d[l[1], l[1]]*trv[f[2], f[4]]*trv[f[3], f[5]])/160 - 
 (3*d[e[1], e[6]]*d[l[5], l[5]]*trv[f[2], f[4]]*trv[f[3], f[5]])/160 + 
 (d[e[1], e[6]]*d[l[6], l[6]]*trv[f[2], f[4]]*trv[f[3], f[5]])/16 - 
 (trv[f[1], f[6]]*trv[f[2], f[4]]*trv[f[3], f[5]])/32 - 
 (d[e[1], l[1]]*d[e[4], l[4]]*trv[f[2], f[6]]*trv[f[3], f[5]])/4 + 
 (d[e[1], e[4]]*d[l[1], l[1]]*trv[f[2], f[6]]*trv[f[3], f[5]])/160 + 
 (d[e[1], e[4]]*d[l[3], l[3]]*trv[f[2], f[6]]*trv[f[3], f[5]])/160 + 
 (d[e[1], e[4]]*d[l[4], l[4]]*trv[f[2], f[6]]*trv[f[3], f[5]])/160 + 
 (d[e[1], e[4]]*d[l[6], l[6]]*trv[f[2], f[6]]*trv[f[3], f[5]])/160 - 
 (trv[f[1], f[4]]*trv[f[2], f[6]]*trv[f[3], f[5]])/32 - 
 (d[e[4], l[4]]*d[e[5], l[5]]*trv[f[1], f[2]]*trv[f[3], f[6]])/4 - 
 (3*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[2]]*trv[f[3], f[6]])/160 + 
 (d[e[4], e[5]]*d[l[4], l[4]]*trv[f[1], f[2]]*trv[f[3], f[6]])/16 - 
 (3*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]]*trv[f[3], f[6]])/160 - 
 (d[e[2], l[2]]*d[e[5], l[5]]*trv[f[1], f[4]]*trv[f[3], f[6]])/4 + 
 (d[e[2], e[5]]*d[l[1], l[1]]*trv[f[1], f[4]]*trv[f[3], f[6]])/160 + 
 (d[e[2], e[5]]*d[l[2], l[2]]*trv[f[1], f[4]]*trv[f[3], f[6]])/160 + 
 (d[e[2], e[5]]*d[l[4], l[4]]*trv[f[1], f[4]]*trv[f[3], f[6]])/160 + 
 (d[e[2], e[5]]*d[l[5], l[5]]*trv[f[1], f[4]]*trv[f[3], f[6]])/160 - 
 (d[e[2], l[2]]*d[e[4], l[4]]*trv[f[1], f[5]]*trv[f[3], f[6]])/4 - 
 (d[e[2], e[4]]*d[l[1], l[1]]*trv[f[1], f[5]]*trv[f[3], f[6]])/160 + 
 (3*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[1], f[5]]*trv[f[3], f[6]])/160 + 
 (3*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[1], f[5]]*trv[f[3], f[6]])/160 - 
 (d[e[2], e[4]]*d[l[4], l[4]]*trv[f[1], f[5]]*trv[f[3], f[6]])/160 - 
 (d[e[1], l[1]]*d[e[5], l[5]]*trv[f[2], f[4]]*trv[f[3], f[6]])/4 - 
 (d[e[1], e[5]]*d[l[1], l[1]]*trv[f[2], f[4]]*trv[f[3], f[6]])/160 - 
 (d[e[1], e[5]]*d[l[4], l[4]]*trv[f[2], f[4]]*trv[f[3], f[6]])/160 + 
 (3*d[e[1], e[5]]*d[l[5], l[5]]*trv[f[2], f[4]]*trv[f[3], f[6]])/160 + 
 (3*d[e[1], e[5]]*d[l[6], l[6]]*trv[f[2], f[4]]*trv[f[3], f[6]])/160 - 
 (trv[f[1], f[5]]*trv[f[2], f[4]]*trv[f[3], f[6]])/32 - 
 (d[e[1], l[1]]*d[e[4], l[4]]*trv[f[2], f[5]]*trv[f[3], f[6]])/4 + 
 (d[e[1], e[4]]*d[l[1], l[1]]*trv[f[2], f[5]]*trv[f[3], f[6]])/160 + 
 (d[e[1], e[4]]*d[l[3], l[3]]*trv[f[2], f[5]]*trv[f[3], f[6]])/160 + 
 (d[e[1], e[4]]*d[l[4], l[4]]*trv[f[2], f[5]]*trv[f[3], f[6]])/160 + 
 (d[e[1], e[4]]*d[l[6], l[6]]*trv[f[2], f[5]]*trv[f[3], f[6]])/160 - 
 (trv[f[1], f[4]]*trv[f[2], f[5]]*trv[f[3], f[6]])/32 - 
 (d[e[3], l[3]]*d[e[6], l[6]]*trv[f[1], f[2]]*trv[f[4], f[5]])/4 + 
 (d[e[3], e[6]]*d[l[2], l[2]]*trv[f[1], f[2]]*trv[f[4], f[5]])/160 + 
 (d[e[3], e[6]]*d[l[3], l[3]]*trv[f[1], f[2]]*trv[f[4], f[5]])/160 + 
 (d[e[3], e[6]]*d[l[5], l[5]]*trv[f[1], f[2]]*trv[f[4], f[5]])/160 + 
 (d[e[3], e[6]]*d[l[6], l[6]]*trv[f[1], f[2]]*trv[f[4], f[5]])/160 - 
 (d[e[2], l[2]]*d[e[6], l[6]]*trv[f[1], f[3]]*trv[f[4], f[5]])/4 + 
 (3*d[e[2], e[6]]*d[l[1], l[1]]*trv[f[1], f[3]]*trv[f[4], f[5]])/160 - 
 (d[e[2], e[6]]*d[l[2], l[2]]*trv[f[1], f[3]]*trv[f[4], f[5]])/160 - 
 (d[e[2], e[6]]*d[l[5], l[5]]*trv[f[1], f[3]]*trv[f[4], f[5]])/160 + 
 (3*d[e[2], e[6]]*d[l[6], l[6]]*trv[f[1], f[3]]*trv[f[4], f[5]])/160 - 
 (d[e[2], l[2]]*d[e[3], l[3]]*trv[f[1], f[6]]*trv[f[4], f[5]])/4 - 
 (3*d[e[2], e[3]]*d[l[1], l[1]]*trv[f[1], f[6]]*trv[f[4], f[5]])/160 + 
 (d[e[2], e[3]]*d[l[2], l[2]]*trv[f[1], f[6]]*trv[f[4], f[5]])/16 - 
 (3*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[1], f[6]]*trv[f[4], f[5]])/160 - 
 (d[e[1], l[1]]*d[e[6], l[6]]*trv[f[2], f[3]]*trv[f[4], f[5]])/4 - 
 (3*d[e[1], e[6]]*d[l[1], l[1]]*trv[f[2], f[3]]*trv[f[4], f[5]])/160 - 
 (3*d[e[1], e[6]]*d[l[5], l[5]]*trv[f[2], f[3]]*trv[f[4], f[5]])/160 + 
 (d[e[1], e[6]]*d[l[6], l[6]]*trv[f[2], f[3]]*trv[f[4], f[5]])/16 - 
 (trv[f[1], f[6]]*trv[f[2], f[3]]*trv[f[4], f[5]])/32 - 
 (d[e[1], l[1]]*d[e[3], l[3]]*trv[f[2], f[6]]*trv[f[4], f[5]])/4 + 
 (3*d[e[1], e[3]]*d[l[1], l[1]]*trv[f[2], f[6]]*trv[f[4], f[5]])/160 + 
 (3*d[e[1], e[3]]*d[l[2], l[2]]*trv[f[2], f[6]]*trv[f[4], f[5]])/160 - 
 (d[e[1], e[3]]*d[l[3], l[3]]*trv[f[2], f[6]]*trv[f[4], f[5]])/160 - 
 (d[e[1], e[3]]*d[l[6], l[6]]*trv[f[2], f[6]]*trv[f[4], f[5]])/160 - 
 (trv[f[1], f[3]]*trv[f[2], f[6]]*trv[f[4], f[5]])/32 - 
 (d[e[1], l[1]]*d[e[2], l[2]]*trv[f[3], f[6]]*trv[f[4], f[5]])/4 + 
 (d[e[1], e[2]]*d[l[1], l[1]]*trv[f[3], f[6]]*trv[f[4], f[5]])/16 - 
 (3*d[e[1], e[2]]*d[l[2], l[2]]*trv[f[3], f[6]]*trv[f[4], f[5]])/160 - 
 (3*d[e[1], e[2]]*d[l[6], l[6]]*trv[f[3], f[6]]*trv[f[4], f[5]])/160 - 
 (trv[f[1], f[2]]*trv[f[3], f[6]]*trv[f[4], f[5]])/32 - 
 (d[e[3], l[3]]*d[e[5], l[5]]*trv[f[1], f[2]]*trv[f[4], f[6]])/4 - 
 (d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[2]]*trv[f[4], f[6]])/160 + 
 (3*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[2]]*trv[f[4], f[6]])/160 + 
 (3*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[2]]*trv[f[4], f[6]])/160 - 
 (d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[2]]*trv[f[4], f[6]])/160 - 
 (d[e[2], l[2]]*d[e[5], l[5]]*trv[f[1], f[3]]*trv[f[4], f[6]])/4 + 
 (d[e[2], e[5]]*d[l[1], l[1]]*trv[f[1], f[3]]*trv[f[4], f[6]])/160 + 
 (d[e[2], e[5]]*d[l[2], l[2]]*trv[f[1], f[3]]*trv[f[4], f[6]])/160 + 
 (d[e[2], e[5]]*d[l[4], l[4]]*trv[f[1], f[3]]*trv[f[4], f[6]])/160 + 
 (d[e[2], e[5]]*d[l[5], l[5]]*trv[f[1], f[3]]*trv[f[4], f[6]])/160 - 
 (d[e[2], l[2]]*d[e[3], l[3]]*trv[f[1], f[5]]*trv[f[4], f[6]])/4 - 
 (3*d[e[2], e[3]]*d[l[1], l[1]]*trv[f[1], f[5]]*trv[f[4], f[6]])/160 + 
 (d[e[2], e[3]]*d[l[2], l[2]]*trv[f[1], f[5]]*trv[f[4], f[6]])/16 - 
 (3*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[1], f[5]]*trv[f[4], f[6]])/160 - 
 (d[e[1], l[1]]*d[e[5], l[5]]*trv[f[2], f[3]]*trv[f[4], f[6]])/4 - 
 (d[e[1], e[5]]*d[l[1], l[1]]*trv[f[2], f[3]]*trv[f[4], f[6]])/160 - 
 (d[e[1], e[5]]*d[l[4], l[4]]*trv[f[2], f[3]]*trv[f[4], f[6]])/160 + 
 (3*d[e[1], e[5]]*d[l[5], l[5]]*trv[f[2], f[3]]*trv[f[4], f[6]])/160 + 
 (3*d[e[1], e[5]]*d[l[6], l[6]]*trv[f[2], f[3]]*trv[f[4], f[6]])/160 - 
 (trv[f[1], f[5]]*trv[f[2], f[3]]*trv[f[4], f[6]])/32 - 
 (d[e[1], l[1]]*d[e[3], l[3]]*trv[f[2], f[5]]*trv[f[4], f[6]])/4 + 
 (3*d[e[1], e[3]]*d[l[1], l[1]]*trv[f[2], f[5]]*trv[f[4], f[6]])/160 + 
 (3*d[e[1], e[3]]*d[l[2], l[2]]*trv[f[2], f[5]]*trv[f[4], f[6]])/160 - 
 (d[e[1], e[3]]*d[l[3], l[3]]*trv[f[2], f[5]]*trv[f[4], f[6]])/160 - 
 (d[e[1], e[3]]*d[l[6], l[6]]*trv[f[2], f[5]]*trv[f[4], f[6]])/160 - 
 (trv[f[1], f[3]]*trv[f[2], f[5]]*trv[f[4], f[6]])/32 - 
 (d[e[1], l[1]]*d[e[2], l[2]]*trv[f[3], f[5]]*trv[f[4], f[6]])/4 + 
 (d[e[1], e[2]]*d[l[1], l[1]]*trv[f[3], f[5]]*trv[f[4], f[6]])/16 - 
 (3*d[e[1], e[2]]*d[l[2], l[2]]*trv[f[3], f[5]]*trv[f[4], f[6]])/160 - 
 (3*d[e[1], e[2]]*d[l[6], l[6]]*trv[f[3], f[5]]*trv[f[4], f[6]])/160 - 
 (trv[f[1], f[2]]*trv[f[3], f[5]]*trv[f[4], f[6]])/32 - 
 (d[e[3], l[3]]*d[e[4], l[4]]*trv[f[1], f[2]]*trv[f[5], f[6]])/4 - 
 (3*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[1], f[2]]*trv[f[5], f[6]])/160 + 
 (d[e[3], e[4]]*d[l[3], l[3]]*trv[f[1], f[2]]*trv[f[5], f[6]])/16 - 
 (3*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[2]]*trv[f[5], f[6]])/160 - 
 (d[e[2], l[2]]*d[e[4], l[4]]*trv[f[1], f[3]]*trv[f[5], f[6]])/4 - 
 (d[e[2], e[4]]*d[l[1], l[1]]*trv[f[1], f[3]]*trv[f[5], f[6]])/160 + 
 (3*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[1], f[3]]*trv[f[5], f[6]])/160 + 
 (3*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[1], f[3]]*trv[f[5], f[6]])/160 - 
 (d[e[2], e[4]]*d[l[4], l[4]]*trv[f[1], f[3]]*trv[f[5], f[6]])/160 - 
 (d[e[2], l[2]]*d[e[3], l[3]]*trv[f[1], f[4]]*trv[f[5], f[6]])/4 - 
 (3*d[e[2], e[3]]*d[l[1], l[1]]*trv[f[1], f[4]]*trv[f[5], f[6]])/160 + 
 (d[e[2], e[3]]*d[l[2], l[2]]*trv[f[1], f[4]]*trv[f[5], f[6]])/16 - 
 (3*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[1], f[4]]*trv[f[5], f[6]])/160 - 
 (d[e[1], l[1]]*d[e[4], l[4]]*trv[f[2], f[3]]*trv[f[5], f[6]])/4 + 
 (d[e[1], e[4]]*d[l[1], l[1]]*trv[f[2], f[3]]*trv[f[5], f[6]])/160 + 
 (d[e[1], e[4]]*d[l[3], l[3]]*trv[f[2], f[3]]*trv[f[5], f[6]])/160 + 
 (d[e[1], e[4]]*d[l[4], l[4]]*trv[f[2], f[3]]*trv[f[5], f[6]])/160 + 
 (d[e[1], e[4]]*d[l[6], l[6]]*trv[f[2], f[3]]*trv[f[5], f[6]])/160 - 
 (trv[f[1], f[4]]*trv[f[2], f[3]]*trv[f[5], f[6]])/32 - 
 (d[e[1], l[1]]*d[e[3], l[3]]*trv[f[2], f[4]]*trv[f[5], f[6]])/4 + 
 (3*d[e[1], e[3]]*d[l[1], l[1]]*trv[f[2], f[4]]*trv[f[5], f[6]])/160 + 
 (3*d[e[1], e[3]]*d[l[2], l[2]]*trv[f[2], f[4]]*trv[f[5], f[6]])/160 - 
 (d[e[1], e[3]]*d[l[3], l[3]]*trv[f[2], f[4]]*trv[f[5], f[6]])/160 - 
 (d[e[1], e[3]]*d[l[6], l[6]]*trv[f[2], f[4]]*trv[f[5], f[6]])/160 - 
 (trv[f[1], f[3]]*trv[f[2], f[4]]*trv[f[5], f[6]])/32 - 
 (d[e[1], l[1]]*d[e[2], l[2]]*trv[f[3], f[4]]*trv[f[5], f[6]])/4 + 
 (d[e[1], e[2]]*d[l[1], l[1]]*trv[f[3], f[4]]*trv[f[5], f[6]])/16 - 
 (3*d[e[1], e[2]]*d[l[2], l[2]]*trv[f[3], f[4]]*trv[f[5], f[6]])/160 - 
 (3*d[e[1], e[2]]*d[l[6], l[6]]*trv[f[3], f[4]]*trv[f[5], f[6]])/160 - 
 (trv[f[1], f[2]]*trv[f[3], f[4]]*trv[f[5], f[6]])/32 + 
 (d[e[6], l[6]]*trv[f[4], f[5]]*trv[f[1], f[2], f[3]])/4 + 
 (d[e[5], l[5]]*trv[f[4], f[6]]*trv[f[1], f[2], f[3]])/4 + 
 (d[e[4], l[4]]*trv[f[5], f[6]]*trv[f[1], f[2], f[3]])/4 + 
 (d[e[6], l[6]]*trv[f[3], f[5]]*trv[f[1], f[2], f[4]])/4 + 
 (d[e[5], l[5]]*trv[f[3], f[6]]*trv[f[1], f[2], f[4]])/4 + 
 (d[e[3], l[3]]*trv[f[5], f[6]]*trv[f[1], f[2], f[4]])/4 + 
 (d[e[6], l[6]]*trv[f[3], f[4]]*trv[f[1], f[2], f[5]])/4 + 
 (d[e[4], l[4]]*trv[f[3], f[6]]*trv[f[1], f[2], f[5]])/4 + 
 (d[e[3], l[3]]*trv[f[4], f[6]]*trv[f[1], f[2], f[5]])/4 + 
 (d[e[5], l[5]]*trv[f[3], f[4]]*trv[f[1], f[2], f[6]])/4 + 
 (d[e[4], l[4]]*trv[f[3], f[5]]*trv[f[1], f[2], f[6]])/4 + 
 (d[e[3], l[3]]*trv[f[4], f[5]]*trv[f[1], f[2], f[6]])/4 + 
 (d[e[6], l[6]]*trv[f[2], f[5]]*trv[f[1], f[3], f[4]])/4 + 
 (d[e[5], l[5]]*trv[f[2], f[6]]*trv[f[1], f[3], f[4]])/4 + 
 (d[e[2], l[2]]*trv[f[5], f[6]]*trv[f[1], f[3], f[4]])/4 + 
 (d[e[6], l[6]]*trv[f[2], f[4]]*trv[f[1], f[3], f[5]])/4 + 
 (d[e[4], l[4]]*trv[f[2], f[6]]*trv[f[1], f[3], f[5]])/4 + 
 (d[e[2], l[2]]*trv[f[4], f[6]]*trv[f[1], f[3], f[5]])/4 + 
 (d[e[5], l[5]]*trv[f[2], f[4]]*trv[f[1], f[3], f[6]])/4 + 
 (d[e[4], l[4]]*trv[f[2], f[5]]*trv[f[1], f[3], f[6]])/4 + 
 (d[e[2], l[2]]*trv[f[4], f[5]]*trv[f[1], f[3], f[6]])/4 + 
 (d[e[6], l[6]]*trv[f[2], f[3]]*trv[f[1], f[4], f[5]])/4 + 
 (d[e[3], l[3]]*trv[f[2], f[6]]*trv[f[1], f[4], f[5]])/4 + 
 (d[e[2], l[2]]*trv[f[3], f[6]]*trv[f[1], f[4], f[5]])/4 + 
 (d[e[5], l[5]]*trv[f[2], f[3]]*trv[f[1], f[4], f[6]])/4 + 
 (d[e[3], l[3]]*trv[f[2], f[5]]*trv[f[1], f[4], f[6]])/4 + 
 (d[e[2], l[2]]*trv[f[3], f[5]]*trv[f[1], f[4], f[6]])/4 + 
 (d[e[4], l[4]]*trv[f[2], f[3]]*trv[f[1], f[5], f[6]])/4 + 
 (d[e[3], l[3]]*trv[f[2], f[4]]*trv[f[1], f[5], f[6]])/4 + 
 (d[e[2], l[2]]*trv[f[3], f[4]]*trv[f[1], f[5], f[6]])/4 + 
 (d[e[6], l[6]]*trv[f[1], f[5]]*trv[f[2], f[3], f[4]])/4 + 
 (d[e[5], l[5]]*trv[f[1], f[6]]*trv[f[2], f[3], f[4]])/4 + 
 (d[e[1], l[1]]*trv[f[5], f[6]]*trv[f[2], f[3], f[4]])/4 - 
 (trv[f[1], f[5], f[6]]*trv[f[2], f[3], f[4]])/4 + 
 (d[e[6], l[6]]*trv[f[1], f[4]]*trv[f[2], f[3], f[5]])/4 + 
 (d[e[4], l[4]]*trv[f[1], f[6]]*trv[f[2], f[3], f[5]])/4 + 
 (d[e[1], l[1]]*trv[f[4], f[6]]*trv[f[2], f[3], f[5]])/4 - 
 (trv[f[1], f[4], f[6]]*trv[f[2], f[3], f[5]])/4 + 
 (d[e[5], l[5]]*trv[f[1], f[4]]*trv[f[2], f[3], f[6]])/4 + 
 (d[e[4], l[4]]*trv[f[1], f[5]]*trv[f[2], f[3], f[6]])/4 + 
 (d[e[1], l[1]]*trv[f[4], f[5]]*trv[f[2], f[3], f[6]])/4 - 
 (trv[f[1], f[4], f[5]]*trv[f[2], f[3], f[6]])/4 + 
 (d[e[6], l[6]]*trv[f[1], f[3]]*trv[f[2], f[4], f[5]])/4 + 
 (d[e[3], l[3]]*trv[f[1], f[6]]*trv[f[2], f[4], f[5]])/4 + 
 (d[e[1], l[1]]*trv[f[3], f[6]]*trv[f[2], f[4], f[5]])/4 - 
 (trv[f[1], f[3], f[6]]*trv[f[2], f[4], f[5]])/4 + 
 (d[e[5], l[5]]*trv[f[1], f[3]]*trv[f[2], f[4], f[6]])/4 + 
 (d[e[3], l[3]]*trv[f[1], f[5]]*trv[f[2], f[4], f[6]])/4 + 
 (d[e[1], l[1]]*trv[f[3], f[5]]*trv[f[2], f[4], f[6]])/4 - 
 (trv[f[1], f[3], f[5]]*trv[f[2], f[4], f[6]])/4 + 
 (d[e[4], l[4]]*trv[f[1], f[3]]*trv[f[2], f[5], f[6]])/4 + 
 (d[e[3], l[3]]*trv[f[1], f[4]]*trv[f[2], f[5], f[6]])/4 + 
 (d[e[1], l[1]]*trv[f[3], f[4]]*trv[f[2], f[5], f[6]])/4 - 
 (trv[f[1], f[3], f[4]]*trv[f[2], f[5], f[6]])/4 + 
 (d[e[6], l[6]]*trv[f[1], f[2]]*trv[f[3], f[4], f[5]])/4 + 
 (d[e[2], l[2]]*trv[f[1], f[6]]*trv[f[3], f[4], f[5]])/4 + 
 (d[e[1], l[1]]*trv[f[2], f[6]]*trv[f[3], f[4], f[5]])/4 - 
 (trv[f[1], f[2], f[6]]*trv[f[3], f[4], f[5]])/4 + 
 (d[e[5], l[5]]*trv[f[1], f[2]]*trv[f[3], f[4], f[6]])/4 + 
 (d[e[2], l[2]]*trv[f[1], f[5]]*trv[f[3], f[4], f[6]])/4 + 
 (d[e[1], l[1]]*trv[f[2], f[5]]*trv[f[3], f[4], f[6]])/4 - 
 (trv[f[1], f[2], f[5]]*trv[f[3], f[4], f[6]])/4 + 
 (d[e[4], l[4]]*trv[f[1], f[2]]*trv[f[3], f[5], f[6]])/4 + 
 (d[e[2], l[2]]*trv[f[1], f[4]]*trv[f[3], f[5], f[6]])/4 + 
 (d[e[1], l[1]]*trv[f[2], f[4]]*trv[f[3], f[5], f[6]])/4 - 
 (trv[f[1], f[2], f[4]]*trv[f[3], f[5], f[6]])/4 + 
 (d[e[3], l[3]]*trv[f[1], f[2]]*trv[f[4], f[5], f[6]])/4 + 
 (d[e[2], l[2]]*trv[f[1], f[3]]*trv[f[4], f[5], f[6]])/4 + 
 (d[e[1], l[1]]*trv[f[2], f[3]]*trv[f[4], f[5], f[6]])/4 - 
 (trv[f[1], f[2], f[3]]*trv[f[4], f[5], f[6]])/4 + 
 d[e[5], l[5]]*d[e[6], l[6]]*trv[f[1], f[2], f[3], f[4]] + 
 (3*d[e[5], e[6]]*d[l[4], l[4]]*trv[f[1], f[2], f[3], f[4]])/40 - 
 (d[e[5], e[6]]*d[l[5], l[5]]*trv[f[1], f[2], f[3], f[4]])/4 + 
 (3*d[e[5], e[6]]*d[l[6], l[6]]*trv[f[1], f[2], f[3], f[4]])/40 - 
 (trv[f[5], f[6]]*trv[f[1], f[2], f[3], f[4]])/8 + 
 d[e[4], l[4]]*d[e[6], l[6]]*trv[f[1], f[2], f[3], f[5]] + 
 (d[e[4], e[6]]*d[l[3], l[3]]*trv[f[1], f[2], f[3], f[5]])/40 - 
 (3*d[e[4], e[6]]*d[l[4], l[4]]*trv[f[1], f[2], f[3], f[5]])/40 - 
 (3*d[e[4], e[6]]*d[l[5], l[5]]*trv[f[1], f[2], f[3], f[5]])/40 + 
 (d[e[4], e[6]]*d[l[6], l[6]]*trv[f[1], f[2], f[3], f[5]])/40 - 
 (trv[f[4], f[6]]*trv[f[1], f[2], f[3], f[5]])/8 + 
 d[e[4], l[4]]*d[e[5], l[5]]*trv[f[1], f[2], f[3], f[6]] + 
 (3*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[2], f[3], f[6]])/40 - 
 (d[e[4], e[5]]*d[l[4], l[4]]*trv[f[1], f[2], f[3], f[6]])/4 + 
 (3*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2], f[3], f[6]])/40 - 
 (trv[f[4], f[5]]*trv[f[1], f[2], f[3], f[6]])/8 + 
 d[e[5], l[5]]*d[e[6], l[6]]*trv[f[1], f[2], f[4], f[3]] + 
 (3*d[e[5], e[6]]*d[l[4], l[4]]*trv[f[1], f[2], f[4], f[3]])/40 - 
 (d[e[5], e[6]]*d[l[5], l[5]]*trv[f[1], f[2], f[4], f[3]])/4 + 
 (3*d[e[5], e[6]]*d[l[6], l[6]]*trv[f[1], f[2], f[4], f[3]])/40 + 
 (trv[f[5], f[6]]*trv[f[1], f[2], f[4], f[3]])/8 + 
 d[e[3], l[3]]*d[e[6], l[6]]*trv[f[1], f[2], f[4], f[5]] - 
 (d[e[3], e[6]]*d[l[2], l[2]]*trv[f[1], f[2], f[4], f[5]])/40 - 
 (d[e[3], e[6]]*d[l[3], l[3]]*trv[f[1], f[2], f[4], f[5]])/40 - 
 (d[e[3], e[6]]*d[l[5], l[5]]*trv[f[1], f[2], f[4], f[5]])/40 - 
 (d[e[3], e[6]]*d[l[6], l[6]]*trv[f[1], f[2], f[4], f[5]])/40 - 
 (trv[f[3], f[6]]*trv[f[1], f[2], f[4], f[5]])/8 + 
 d[e[3], l[3]]*d[e[5], l[5]]*trv[f[1], f[2], f[4], f[6]] + 
 (d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[2], f[4], f[6]])/40 - 
 (3*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[2], f[4], f[6]])/40 - 
 (3*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[2], f[4], f[6]])/40 + 
 (d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[2], f[4], f[6]])/40 - 
 (trv[f[3], f[5]]*trv[f[1], f[2], f[4], f[6]])/8 + 
 d[e[4], l[4]]*d[e[6], l[6]]*trv[f[1], f[2], f[5], f[3]] + 
 (d[e[4], e[6]]*d[l[3], l[3]]*trv[f[1], f[2], f[5], f[3]])/40 - 
 (3*d[e[4], e[6]]*d[l[4], l[4]]*trv[f[1], f[2], f[5], f[3]])/40 - 
 (3*d[e[4], e[6]]*d[l[5], l[5]]*trv[f[1], f[2], f[5], f[3]])/40 + 
 (d[e[4], e[6]]*d[l[6], l[6]]*trv[f[1], f[2], f[5], f[3]])/40 + 
 (trv[f[4], f[6]]*trv[f[1], f[2], f[5], f[3]])/8 + 
 d[e[3], l[3]]*d[e[6], l[6]]*trv[f[1], f[2], f[5], f[4]] - 
 (d[e[3], e[6]]*d[l[2], l[2]]*trv[f[1], f[2], f[5], f[4]])/40 - 
 (d[e[3], e[6]]*d[l[3], l[3]]*trv[f[1], f[2], f[5], f[4]])/40 - 
 (d[e[3], e[6]]*d[l[5], l[5]]*trv[f[1], f[2], f[5], f[4]])/40 - 
 (d[e[3], e[6]]*d[l[6], l[6]]*trv[f[1], f[2], f[5], f[4]])/40 + 
 (trv[f[3], f[6]]*trv[f[1], f[2], f[5], f[4]])/8 + 
 d[e[3], l[3]]*d[e[4], l[4]]*trv[f[1], f[2], f[5], f[6]] + 
 (3*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[1], f[2], f[5], f[6]])/40 - 
 (d[e[3], e[4]]*d[l[3], l[3]]*trv[f[1], f[2], f[5], f[6]])/4 + 
 (3*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[2], f[5], f[6]])/40 - 
 (trv[f[3], f[4]]*trv[f[1], f[2], f[5], f[6]])/8 + 
 d[e[4], l[4]]*d[e[5], l[5]]*trv[f[1], f[2], f[6], f[3]] + 
 (3*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[2], f[6], f[3]])/40 - 
 (d[e[4], e[5]]*d[l[4], l[4]]*trv[f[1], f[2], f[6], f[3]])/4 + 
 (3*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[2], f[6], f[3]])/40 + 
 (trv[f[4], f[5]]*trv[f[1], f[2], f[6], f[3]])/8 + 
 d[e[3], l[3]]*d[e[5], l[5]]*trv[f[1], f[2], f[6], f[4]] + 
 (d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[2], f[6], f[4]])/40 - 
 (3*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[2], f[6], f[4]])/40 - 
 (3*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[2], f[6], f[4]])/40 + 
 (d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[2], f[6], f[4]])/40 + 
 (trv[f[3], f[5]]*trv[f[1], f[2], f[6], f[4]])/8 + 
 d[e[3], l[3]]*d[e[4], l[4]]*trv[f[1], f[2], f[6], f[5]] + 
 (3*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[1], f[2], f[6], f[5]])/40 - 
 (d[e[3], e[4]]*d[l[3], l[3]]*trv[f[1], f[2], f[6], f[5]])/4 + 
 (3*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[2], f[6], f[5]])/40 + 
 (trv[f[3], f[4]]*trv[f[1], f[2], f[6], f[5]])/8 + 
 d[e[5], l[5]]*d[e[6], l[6]]*trv[f[1], f[3], f[2], f[4]] + 
 (3*d[e[5], e[6]]*d[l[4], l[4]]*trv[f[1], f[3], f[2], f[4]])/40 - 
 (d[e[5], e[6]]*d[l[5], l[5]]*trv[f[1], f[3], f[2], f[4]])/4 + 
 (3*d[e[5], e[6]]*d[l[6], l[6]]*trv[f[1], f[3], f[2], f[4]])/40 + 
 (trv[f[5], f[6]]*trv[f[1], f[3], f[2], f[4]])/8 + 
 d[e[4], l[4]]*d[e[6], l[6]]*trv[f[1], f[3], f[2], f[5]] + 
 (d[e[4], e[6]]*d[l[3], l[3]]*trv[f[1], f[3], f[2], f[5]])/40 - 
 (3*d[e[4], e[6]]*d[l[4], l[4]]*trv[f[1], f[3], f[2], f[5]])/40 - 
 (3*d[e[4], e[6]]*d[l[5], l[5]]*trv[f[1], f[3], f[2], f[5]])/40 + 
 (d[e[4], e[6]]*d[l[6], l[6]]*trv[f[1], f[3], f[2], f[5]])/40 + 
 (trv[f[4], f[6]]*trv[f[1], f[3], f[2], f[5]])/8 + 
 d[e[4], l[4]]*d[e[5], l[5]]*trv[f[1], f[3], f[2], f[6]] + 
 (3*d[e[4], e[5]]*d[l[3], l[3]]*trv[f[1], f[3], f[2], f[6]])/40 - 
 (d[e[4], e[5]]*d[l[4], l[4]]*trv[f[1], f[3], f[2], f[6]])/4 + 
 (3*d[e[4], e[5]]*d[l[5], l[5]]*trv[f[1], f[3], f[2], f[6]])/40 + 
 (trv[f[4], f[5]]*trv[f[1], f[3], f[2], f[6]])/8 + 
 d[e[2], l[2]]*d[e[6], l[6]]*trv[f[1], f[3], f[4], f[5]] - 
 (3*d[e[2], e[6]]*d[l[1], l[1]]*trv[f[1], f[3], f[4], f[5]])/40 + 
 (d[e[2], e[6]]*d[l[2], l[2]]*trv[f[1], f[3], f[4], f[5]])/40 + 
 (d[e[2], e[6]]*d[l[5], l[5]]*trv[f[1], f[3], f[4], f[5]])/40 - 
 (3*d[e[2], e[6]]*d[l[6], l[6]]*trv[f[1], f[3], f[4], f[5]])/40 - 
 (trv[f[2], f[6]]*trv[f[1], f[3], f[4], f[5]])/8 + 
 d[e[2], l[2]]*d[e[5], l[5]]*trv[f[1], f[3], f[4], f[6]] - 
 (d[e[2], e[5]]*d[l[1], l[1]]*trv[f[1], f[3], f[4], f[6]])/40 - 
 (d[e[2], e[5]]*d[l[2], l[2]]*trv[f[1], f[3], f[4], f[6]])/40 - 
 (d[e[2], e[5]]*d[l[4], l[4]]*trv[f[1], f[3], f[4], f[6]])/40 - 
 (d[e[2], e[5]]*d[l[5], l[5]]*trv[f[1], f[3], f[4], f[6]])/40 - 
 (trv[f[2], f[5]]*trv[f[1], f[3], f[4], f[6]])/8 + 
 d[e[2], l[2]]*d[e[6], l[6]]*trv[f[1], f[3], f[5], f[4]] - 
 (3*d[e[2], e[6]]*d[l[1], l[1]]*trv[f[1], f[3], f[5], f[4]])/40 + 
 (d[e[2], e[6]]*d[l[2], l[2]]*trv[f[1], f[3], f[5], f[4]])/40 + 
 (d[e[2], e[6]]*d[l[5], l[5]]*trv[f[1], f[3], f[5], f[4]])/40 - 
 (3*d[e[2], e[6]]*d[l[6], l[6]]*trv[f[1], f[3], f[5], f[4]])/40 + 
 (trv[f[2], f[6]]*trv[f[1], f[3], f[5], f[4]])/8 + 
 d[e[2], l[2]]*d[e[4], l[4]]*trv[f[1], f[3], f[5], f[6]] + 
 (d[e[2], e[4]]*d[l[1], l[1]]*trv[f[1], f[3], f[5], f[6]])/40 - 
 (3*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[1], f[3], f[5], f[6]])/40 - 
 (3*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[1], f[3], f[5], f[6]])/40 + 
 (d[e[2], e[4]]*d[l[4], l[4]]*trv[f[1], f[3], f[5], f[6]])/40 - 
 (trv[f[2], f[4]]*trv[f[1], f[3], f[5], f[6]])/8 + 
 d[e[2], l[2]]*d[e[5], l[5]]*trv[f[1], f[3], f[6], f[4]] - 
 (d[e[2], e[5]]*d[l[1], l[1]]*trv[f[1], f[3], f[6], f[4]])/40 - 
 (d[e[2], e[5]]*d[l[2], l[2]]*trv[f[1], f[3], f[6], f[4]])/40 - 
 (d[e[2], e[5]]*d[l[4], l[4]]*trv[f[1], f[3], f[6], f[4]])/40 - 
 (d[e[2], e[5]]*d[l[5], l[5]]*trv[f[1], f[3], f[6], f[4]])/40 + 
 (trv[f[2], f[5]]*trv[f[1], f[3], f[6], f[4]])/8 + 
 d[e[2], l[2]]*d[e[4], l[4]]*trv[f[1], f[3], f[6], f[5]] + 
 (d[e[2], e[4]]*d[l[1], l[1]]*trv[f[1], f[3], f[6], f[5]])/40 - 
 (3*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[1], f[3], f[6], f[5]])/40 - 
 (3*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[1], f[3], f[6], f[5]])/40 + 
 (d[e[2], e[4]]*d[l[4], l[4]]*trv[f[1], f[3], f[6], f[5]])/40 + 
 (trv[f[2], f[4]]*trv[f[1], f[3], f[6], f[5]])/8 + 
 d[e[3], l[3]]*d[e[6], l[6]]*trv[f[1], f[4], f[2], f[5]] - 
 (d[e[3], e[6]]*d[l[2], l[2]]*trv[f[1], f[4], f[2], f[5]])/40 - 
 (d[e[3], e[6]]*d[l[3], l[3]]*trv[f[1], f[4], f[2], f[5]])/40 - 
 (d[e[3], e[6]]*d[l[5], l[5]]*trv[f[1], f[4], f[2], f[5]])/40 - 
 (d[e[3], e[6]]*d[l[6], l[6]]*trv[f[1], f[4], f[2], f[5]])/40 + 
 (trv[f[3], f[6]]*trv[f[1], f[4], f[2], f[5]])/8 + 
 d[e[3], l[3]]*d[e[5], l[5]]*trv[f[1], f[4], f[2], f[6]] + 
 (d[e[3], e[5]]*d[l[2], l[2]]*trv[f[1], f[4], f[2], f[6]])/40 - 
 (3*d[e[3], e[5]]*d[l[3], l[3]]*trv[f[1], f[4], f[2], f[6]])/40 - 
 (3*d[e[3], e[5]]*d[l[4], l[4]]*trv[f[1], f[4], f[2], f[6]])/40 + 
 (d[e[3], e[5]]*d[l[5], l[5]]*trv[f[1], f[4], f[2], f[6]])/40 + 
 (trv[f[3], f[5]]*trv[f[1], f[4], f[2], f[6]])/8 + 
 d[e[2], l[2]]*d[e[6], l[6]]*trv[f[1], f[4], f[3], f[5]] - 
 (3*d[e[2], e[6]]*d[l[1], l[1]]*trv[f[1], f[4], f[3], f[5]])/40 + 
 (d[e[2], e[6]]*d[l[2], l[2]]*trv[f[1], f[4], f[3], f[5]])/40 + 
 (d[e[2], e[6]]*d[l[5], l[5]]*trv[f[1], f[4], f[3], f[5]])/40 - 
 (3*d[e[2], e[6]]*d[l[6], l[6]]*trv[f[1], f[4], f[3], f[5]])/40 + 
 (trv[f[2], f[6]]*trv[f[1], f[4], f[3], f[5]])/8 + 
 d[e[2], l[2]]*d[e[5], l[5]]*trv[f[1], f[4], f[3], f[6]] - 
 (d[e[2], e[5]]*d[l[1], l[1]]*trv[f[1], f[4], f[3], f[6]])/40 - 
 (d[e[2], e[5]]*d[l[2], l[2]]*trv[f[1], f[4], f[3], f[6]])/40 - 
 (d[e[2], e[5]]*d[l[4], l[4]]*trv[f[1], f[4], f[3], f[6]])/40 - 
 (d[e[2], e[5]]*d[l[5], l[5]]*trv[f[1], f[4], f[3], f[6]])/40 + 
 (trv[f[2], f[5]]*trv[f[1], f[4], f[3], f[6]])/8 + 
 d[e[2], l[2]]*d[e[3], l[3]]*trv[f[1], f[4], f[5], f[6]] + 
 (3*d[e[2], e[3]]*d[l[1], l[1]]*trv[f[1], f[4], f[5], f[6]])/40 - 
 (d[e[2], e[3]]*d[l[2], l[2]]*trv[f[1], f[4], f[5], f[6]])/4 + 
 (3*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[1], f[4], f[5], f[6]])/40 - 
 (trv[f[2], f[3]]*trv[f[1], f[4], f[5], f[6]])/8 + 
 d[e[2], l[2]]*d[e[3], l[3]]*trv[f[1], f[4], f[6], f[5]] + 
 (3*d[e[2], e[3]]*d[l[1], l[1]]*trv[f[1], f[4], f[6], f[5]])/40 - 
 (d[e[2], e[3]]*d[l[2], l[2]]*trv[f[1], f[4], f[6], f[5]])/4 + 
 (3*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[1], f[4], f[6], f[5]])/40 + 
 (trv[f[2], f[3]]*trv[f[1], f[4], f[6], f[5]])/8 + 
 d[e[3], l[3]]*d[e[4], l[4]]*trv[f[1], f[5], f[2], f[6]] + 
 (3*d[e[3], e[4]]*d[l[2], l[2]]*trv[f[1], f[5], f[2], f[6]])/40 - 
 (d[e[3], e[4]]*d[l[3], l[3]]*trv[f[1], f[5], f[2], f[6]])/4 + 
 (3*d[e[3], e[4]]*d[l[4], l[4]]*trv[f[1], f[5], f[2], f[6]])/40 + 
 (trv[f[3], f[4]]*trv[f[1], f[5], f[2], f[6]])/8 + 
 d[e[2], l[2]]*d[e[4], l[4]]*trv[f[1], f[5], f[3], f[6]] + 
 (d[e[2], e[4]]*d[l[1], l[1]]*trv[f[1], f[5], f[3], f[6]])/40 - 
 (3*d[e[2], e[4]]*d[l[2], l[2]]*trv[f[1], f[5], f[3], f[6]])/40 - 
 (3*d[e[2], e[4]]*d[l[3], l[3]]*trv[f[1], f[5], f[3], f[6]])/40 + 
 (d[e[2], e[4]]*d[l[4], l[4]]*trv[f[1], f[5], f[3], f[6]])/40 + 
 (trv[f[2], f[4]]*trv[f[1], f[5], f[3], f[6]])/8 + 
 d[e[2], l[2]]*d[e[3], l[3]]*trv[f[1], f[5], f[4], f[6]] + 
 (3*d[e[2], e[3]]*d[l[1], l[1]]*trv[f[1], f[5], f[4], f[6]])/40 - 
 (d[e[2], e[3]]*d[l[2], l[2]]*trv[f[1], f[5], f[4], f[6]])/4 + 
 (3*d[e[2], e[3]]*d[l[3], l[3]]*trv[f[1], f[5], f[4], f[6]])/40 + 
 (trv[f[2], f[3]]*trv[f[1], f[5], f[4], f[6]])/8 + 
 d[e[1], l[1]]*d[e[6], l[6]]*trv[f[2], f[3], f[4], f[5]] + 
 (3*d[e[1], e[6]]*d[l[1], l[1]]*trv[f[2], f[3], f[4], f[5]])/40 + 
 (3*d[e[1], e[6]]*d[l[5], l[5]]*trv[f[2], f[3], f[4], f[5]])/40 - 
 (d[e[1], e[6]]*d[l[6], l[6]]*trv[f[2], f[3], f[4], f[5]])/4 - 
 (trv[f[1], f[6]]*trv[f[2], f[3], f[4], f[5]])/8 + 
 d[e[1], l[1]]*d[e[5], l[5]]*trv[f[2], f[3], f[4], f[6]] + 
 (d[e[1], e[5]]*d[l[1], l[1]]*trv[f[2], f[3], f[4], f[6]])/40 + 
 (d[e[1], e[5]]*d[l[4], l[4]]*trv[f[2], f[3], f[4], f[6]])/40 - 
 (3*d[e[1], e[5]]*d[l[5], l[5]]*trv[f[2], f[3], f[4], f[6]])/40 - 
 (3*d[e[1], e[5]]*d[l[6], l[6]]*trv[f[2], f[3], f[4], f[6]])/40 - 
 (trv[f[1], f[5]]*trv[f[2], f[3], f[4], f[6]])/8 + 
 d[e[1], l[1]]*d[e[6], l[6]]*trv[f[2], f[3], f[5], f[4]] + 
 (3*d[e[1], e[6]]*d[l[1], l[1]]*trv[f[2], f[3], f[5], f[4]])/40 + 
 (3*d[e[1], e[6]]*d[l[5], l[5]]*trv[f[2], f[3], f[5], f[4]])/40 - 
 (d[e[1], e[6]]*d[l[6], l[6]]*trv[f[2], f[3], f[5], f[4]])/4 + 
 (trv[f[1], f[6]]*trv[f[2], f[3], f[5], f[4]])/8 + 
 d[e[1], l[1]]*d[e[4], l[4]]*trv[f[2], f[3], f[5], f[6]] - 
 (d[e[1], e[4]]*d[l[1], l[1]]*trv[f[2], f[3], f[5], f[6]])/40 - 
 (d[e[1], e[4]]*d[l[3], l[3]]*trv[f[2], f[3], f[5], f[6]])/40 - 
 (d[e[1], e[4]]*d[l[4], l[4]]*trv[f[2], f[3], f[5], f[6]])/40 - 
 (d[e[1], e[4]]*d[l[6], l[6]]*trv[f[2], f[3], f[5], f[6]])/40 - 
 (trv[f[1], f[4]]*trv[f[2], f[3], f[5], f[6]])/8 + 
 d[e[1], l[1]]*d[e[5], l[5]]*trv[f[2], f[3], f[6], f[4]] + 
 (d[e[1], e[5]]*d[l[1], l[1]]*trv[f[2], f[3], f[6], f[4]])/40 + 
 (d[e[1], e[5]]*d[l[4], l[4]]*trv[f[2], f[3], f[6], f[4]])/40 - 
 (3*d[e[1], e[5]]*d[l[5], l[5]]*trv[f[2], f[3], f[6], f[4]])/40 - 
 (3*d[e[1], e[5]]*d[l[6], l[6]]*trv[f[2], f[3], f[6], f[4]])/40 + 
 (trv[f[1], f[5]]*trv[f[2], f[3], f[6], f[4]])/8 + 
 d[e[1], l[1]]*d[e[4], l[4]]*trv[f[2], f[3], f[6], f[5]] - 
 (d[e[1], e[4]]*d[l[1], l[1]]*trv[f[2], f[3], f[6], f[5]])/40 - 
 (d[e[1], e[4]]*d[l[3], l[3]]*trv[f[2], f[3], f[6], f[5]])/40 - 
 (d[e[1], e[4]]*d[l[4], l[4]]*trv[f[2], f[3], f[6], f[5]])/40 - 
 (d[e[1], e[4]]*d[l[6], l[6]]*trv[f[2], f[3], f[6], f[5]])/40 + 
 (trv[f[1], f[4]]*trv[f[2], f[3], f[6], f[5]])/8 + 
 d[e[1], l[1]]*d[e[6], l[6]]*trv[f[2], f[4], f[3], f[5]] + 
 (3*d[e[1], e[6]]*d[l[1], l[1]]*trv[f[2], f[4], f[3], f[5]])/40 + 
 (3*d[e[1], e[6]]*d[l[5], l[5]]*trv[f[2], f[4], f[3], f[5]])/40 - 
 (d[e[1], e[6]]*d[l[6], l[6]]*trv[f[2], f[4], f[3], f[5]])/4 + 
 (trv[f[1], f[6]]*trv[f[2], f[4], f[3], f[5]])/8 + 
 d[e[1], l[1]]*d[e[5], l[5]]*trv[f[2], f[4], f[3], f[6]] + 
 (d[e[1], e[5]]*d[l[1], l[1]]*trv[f[2], f[4], f[3], f[6]])/40 + 
 (d[e[1], e[5]]*d[l[4], l[4]]*trv[f[2], f[4], f[3], f[6]])/40 - 
 (3*d[e[1], e[5]]*d[l[5], l[5]]*trv[f[2], f[4], f[3], f[6]])/40 - 
 (3*d[e[1], e[5]]*d[l[6], l[6]]*trv[f[2], f[4], f[3], f[6]])/40 + 
 (trv[f[1], f[5]]*trv[f[2], f[4], f[3], f[6]])/8 + 
 d[e[1], l[1]]*d[e[3], l[3]]*trv[f[2], f[4], f[5], f[6]] - 
 (3*d[e[1], e[3]]*d[l[1], l[1]]*trv[f[2], f[4], f[5], f[6]])/40 - 
 (3*d[e[1], e[3]]*d[l[2], l[2]]*trv[f[2], f[4], f[5], f[6]])/40 + 
 (d[e[1], e[3]]*d[l[3], l[3]]*trv[f[2], f[4], f[5], f[6]])/40 + 
 (d[e[1], e[3]]*d[l[6], l[6]]*trv[f[2], f[4], f[5], f[6]])/40 - 
 (trv[f[1], f[3]]*trv[f[2], f[4], f[5], f[6]])/8 + 
 d[e[1], l[1]]*d[e[3], l[3]]*trv[f[2], f[4], f[6], f[5]] - 
 (3*d[e[1], e[3]]*d[l[1], l[1]]*trv[f[2], f[4], f[6], f[5]])/40 - 
 (3*d[e[1], e[3]]*d[l[2], l[2]]*trv[f[2], f[4], f[6], f[5]])/40 + 
 (d[e[1], e[3]]*d[l[3], l[3]]*trv[f[2], f[4], f[6], f[5]])/40 + 
 (d[e[1], e[3]]*d[l[6], l[6]]*trv[f[2], f[4], f[6], f[5]])/40 + 
 (trv[f[1], f[3]]*trv[f[2], f[4], f[6], f[5]])/8 + 
 d[e[1], l[1]]*d[e[4], l[4]]*trv[f[2], f[5], f[3], f[6]] - 
 (d[e[1], e[4]]*d[l[1], l[1]]*trv[f[2], f[5], f[3], f[6]])/40 - 
 (d[e[1], e[4]]*d[l[3], l[3]]*trv[f[2], f[5], f[3], f[6]])/40 - 
 (d[e[1], e[4]]*d[l[4], l[4]]*trv[f[2], f[5], f[3], f[6]])/40 - 
 (d[e[1], e[4]]*d[l[6], l[6]]*trv[f[2], f[5], f[3], f[6]])/40 + 
 (trv[f[1], f[4]]*trv[f[2], f[5], f[3], f[6]])/8 + 
 d[e[1], l[1]]*d[e[3], l[3]]*trv[f[2], f[5], f[4], f[6]] - 
 (3*d[e[1], e[3]]*d[l[1], l[1]]*trv[f[2], f[5], f[4], f[6]])/40 - 
 (3*d[e[1], e[3]]*d[l[2], l[2]]*trv[f[2], f[5], f[4], f[6]])/40 + 
 (d[e[1], e[3]]*d[l[3], l[3]]*trv[f[2], f[5], f[4], f[6]])/40 + 
 (d[e[1], e[3]]*d[l[6], l[6]]*trv[f[2], f[5], f[4], f[6]])/40 + 
 (trv[f[1], f[3]]*trv[f[2], f[5], f[4], f[6]])/8 + 
 d[e[1], l[1]]*d[e[2], l[2]]*trv[f[3], f[4], f[5], f[6]] - 
 (d[e[1], e[2]]*d[l[1], l[1]]*trv[f[3], f[4], f[5], f[6]])/4 + 
 (3*d[e[1], e[2]]*d[l[2], l[2]]*trv[f[3], f[4], f[5], f[6]])/40 + 
 (3*d[e[1], e[2]]*d[l[6], l[6]]*trv[f[3], f[4], f[5], f[6]])/40 - 
 (trv[f[1], f[2]]*trv[f[3], f[4], f[5], f[6]])/8 + 
 d[e[1], l[1]]*d[e[2], l[2]]*trv[f[3], f[4], f[6], f[5]] - 
 (d[e[1], e[2]]*d[l[1], l[1]]*trv[f[3], f[4], f[6], f[5]])/4 + 
 (3*d[e[1], e[2]]*d[l[2], l[2]]*trv[f[3], f[4], f[6], f[5]])/40 + 
 (3*d[e[1], e[2]]*d[l[6], l[6]]*trv[f[3], f[4], f[6], f[5]])/40 + 
 (trv[f[1], f[2]]*trv[f[3], f[4], f[6], f[5]])/8 + 
 d[e[1], l[1]]*d[e[2], l[2]]*trv[f[3], f[5], f[4], f[6]] - 
 (d[e[1], e[2]]*d[l[1], l[1]]*trv[f[3], f[5], f[4], f[6]])/4 + 
 (3*d[e[1], e[2]]*d[l[2], l[2]]*trv[f[3], f[5], f[4], f[6]])/40 + 
 (3*d[e[1], e[2]]*d[l[6], l[6]]*trv[f[3], f[5], f[4], f[6]])/40 + 
 (trv[f[1], f[2]]*trv[f[3], f[5], f[4], f[6]])/8 - 
 (3*d[e[6], l[6]]*trv[f[1], f[2], f[3], f[4], f[5]])/2 - 
 (3*d[e[5], l[5]]*trv[f[1], f[2], f[3], f[4], f[6]])/2 - 
 (d[e[6], l[6]]*trv[f[1], f[2], f[3], f[5], f[4]])/2 - 
 (3*d[e[4], l[4]]*trv[f[1], f[2], f[3], f[5], f[6]])/2 - 
 (d[e[5], l[5]]*trv[f[1], f[2], f[3], f[6], f[4]])/2 - 
 (d[e[4], l[4]]*trv[f[1], f[2], f[3], f[6], f[5]])/2 - 
 (d[e[6], l[6]]*trv[f[1], f[2], f[4], f[3], f[5]])/2 - 
 (d[e[5], l[5]]*trv[f[1], f[2], f[4], f[3], f[6]])/2 - 
 (d[e[6], l[6]]*trv[f[1], f[2], f[4], f[5], f[3]])/2 - 
 (3*d[e[3], l[3]]*trv[f[1], f[2], f[4], f[5], f[6]])/2 - 
 (d[e[5], l[5]]*trv[f[1], f[2], f[4], f[6], f[3]])/2 - 
 (d[e[3], l[3]]*trv[f[1], f[2], f[4], f[6], f[5]])/2 - 
 (d[e[6], l[6]]*trv[f[1], f[2], f[5], f[3], f[4]])/2 - 
 (d[e[4], l[4]]*trv[f[1], f[2], f[5], f[3], f[6]])/2 + 
 (d[e[6], l[6]]*trv[f[1], f[2], f[5], f[4], f[3]])/2 - 
 (d[e[3], l[3]]*trv[f[1], f[2], f[5], f[4], f[6]])/2 - 
 (d[e[4], l[4]]*trv[f[1], f[2], f[5], f[6], f[3]])/2 - 
 (d[e[3], l[3]]*trv[f[1], f[2], f[5], f[6], f[4]])/2 - 
 (d[e[5], l[5]]*trv[f[1], f[2], f[6], f[3], f[4]])/2 - 
 (d[e[4], l[4]]*trv[f[1], f[2], f[6], f[3], f[5]])/2 + 
 (d[e[5], l[5]]*trv[f[1], f[2], f[6], f[4], f[3]])/2 - 
 (d[e[3], l[3]]*trv[f[1], f[2], f[6], f[4], f[5]])/2 + 
 (d[e[4], l[4]]*trv[f[1], f[2], f[6], f[5], f[3]])/2 + 
 (d[e[3], l[3]]*trv[f[1], f[2], f[6], f[5], f[4]])/2 - 
 (d[e[6], l[6]]*trv[f[1], f[3], f[2], f[4], f[5]])/2 - 
 (d[e[5], l[5]]*trv[f[1], f[3], f[2], f[4], f[6]])/2 + 
 (d[e[6], l[6]]*trv[f[1], f[3], f[2], f[5], f[4]])/2 - 
 (d[e[4], l[4]]*trv[f[1], f[3], f[2], f[5], f[6]])/2 + 
 (d[e[5], l[5]]*trv[f[1], f[3], f[2], f[6], f[4]])/2 + 
 (d[e[4], l[4]]*trv[f[1], f[3], f[2], f[6], f[5]])/2 - 
 (d[e[6], l[6]]*trv[f[1], f[3], f[4], f[2], f[5]])/2 - 
 (d[e[5], l[5]]*trv[f[1], f[3], f[4], f[2], f[6]])/2 - 
 (3*d[e[2], l[2]]*trv[f[1], f[3], f[4], f[5], f[6]])/2 - 
 (d[e[2], l[2]]*trv[f[1], f[3], f[4], f[6], f[5]])/2 - 
 (d[e[6], l[6]]*trv[f[1], f[3], f[5], f[2], f[4]])/2 - 
 (d[e[4], l[4]]*trv[f[1], f[3], f[5], f[2], f[6]])/2 - 
 (d[e[2], l[2]]*trv[f[1], f[3], f[5], f[4], f[6]])/2 - 
 (d[e[2], l[2]]*trv[f[1], f[3], f[5], f[6], f[4]])/2 - 
 (d[e[5], l[5]]*trv[f[1], f[3], f[6], f[2], f[4]])/2 - 
 (d[e[4], l[4]]*trv[f[1], f[3], f[6], f[2], f[5]])/2 - 
 (d[e[2], l[2]]*trv[f[1], f[3], f[6], f[4], f[5]])/2 + 
 (d[e[2], l[2]]*trv[f[1], f[3], f[6], f[5], f[4]])/2 - 
 (d[e[6], l[6]]*trv[f[1], f[4], f[2], f[3], f[5]])/2 - 
 (d[e[5], l[5]]*trv[f[1], f[4], f[2], f[3], f[6]])/2 - 
 (d[e[3], l[3]]*trv[f[1], f[4], f[2], f[5], f[6]])/2 + 
 (d[e[3], l[3]]*trv[f[1], f[4], f[2], f[6], f[5]])/2 + 
 (d[e[6], l[6]]*trv[f[1], f[4], f[3], f[2], f[5]])/2 + 
 (d[e[5], l[5]]*trv[f[1], f[4], f[3], f[2], f[6]])/2 - 
 (d[e[2], l[2]]*trv[f[1], f[4], f[3], f[5], f[6]])/2 + 
 (d[e[2], l[2]]*trv[f[1], f[4], f[3], f[6], f[5]])/2 - 
 (d[e[3], l[3]]*trv[f[1], f[4], f[5], f[2], f[6]])/2 - 
 (d[e[2], l[2]]*trv[f[1], f[4], f[5], f[3], f[6]])/2 - 
 (d[e[3], l[3]]*trv[f[1], f[4], f[6], f[2], f[5]])/2 - 
 (d[e[2], l[2]]*trv[f[1], f[4], f[6], f[3], f[5]])/2 - 
 (d[e[4], l[4]]*trv[f[1], f[5], f[2], f[3], f[6]])/2 - 
 (d[e[3], l[3]]*trv[f[1], f[5], f[2], f[4], f[6]])/2 + 
 (d[e[4], l[4]]*trv[f[1], f[5], f[3], f[2], f[6]])/2 - 
 (d[e[2], l[2]]*trv[f[1], f[5], f[3], f[4], f[6]])/2 + 
 (d[e[3], l[3]]*trv[f[1], f[5], f[4], f[2], f[6]])/2 + 
 (d[e[2], l[2]]*trv[f[1], f[5], f[4], f[3], f[6]])/2 - 
 (3*d[e[1], l[1]]*trv[f[2], f[3], f[4], f[5], f[6]])/2 - 
 (d[e[1], l[1]]*trv[f[2], f[3], f[4], f[6], f[5]])/2 - 
 (d[e[1], l[1]]*trv[f[2], f[3], f[5], f[4], f[6]])/2 - 
 (d[e[1], l[1]]*trv[f[2], f[3], f[5], f[6], f[4]])/2 - 
 (d[e[1], l[1]]*trv[f[2], f[3], f[6], f[4], f[5]])/2 + 
 (d[e[1], l[1]]*trv[f[2], f[3], f[6], f[5], f[4]])/2 - 
 (d[e[1], l[1]]*trv[f[2], f[4], f[3], f[5], f[6]])/2 + 
 (d[e[1], l[1]]*trv[f[2], f[4], f[3], f[6], f[5]])/2 - 
 (d[e[1], l[1]]*trv[f[2], f[4], f[5], f[3], f[6]])/2 - 
 (d[e[1], l[1]]*trv[f[2], f[4], f[6], f[3], f[5]])/2 - 
 (d[e[1], l[1]]*trv[f[2], f[5], f[3], f[4], f[6]])/2 + 
 (d[e[1], l[1]]*trv[f[2], f[5], f[4], f[3], f[6]])/2 + 
 (7*trv[f[1], f[2], f[3], f[4], f[5], f[6]])/4 + 
 trv[f[1], f[2], f[3], f[4], f[6], f[5]]/4 + 
 trv[f[1], f[2], f[3], f[5], f[4], f[6]]/4 + 
 trv[f[1], f[2], f[3], f[5], f[6], f[4]]/4 + 
 trv[f[1], f[2], f[3], f[6], f[4], f[5]]/4 - 
 trv[f[1], f[2], f[3], f[6], f[5], f[4]]/4 + 
 trv[f[1], f[2], f[4], f[3], f[5], f[6]]/4 - 
 trv[f[1], f[2], f[4], f[3], f[6], f[5]]/4 + 
 trv[f[1], f[2], f[4], f[5], f[3], f[6]]/4 + 
 trv[f[1], f[2], f[4], f[5], f[6], f[3]]/4 + 
 trv[f[1], f[2], f[4], f[6], f[3], f[5]]/4 - 
 trv[f[1], f[2], f[4], f[6], f[5], f[3]]/4 + 
 trv[f[1], f[2], f[5], f[3], f[4], f[6]]/4 - 
 trv[f[1], f[2], f[5], f[3], f[6], f[4]]/4 - 
 trv[f[1], f[2], f[5], f[4], f[3], f[6]]/4 - 
 trv[f[1], f[2], f[5], f[4], f[6], f[3]]/4 + 
 trv[f[1], f[2], f[5], f[6], f[3], f[4]]/4 - 
 trv[f[1], f[2], f[5], f[6], f[4], f[3]]/4 + 
 trv[f[1], f[2], f[6], f[3], f[4], f[5]]/4 - 
 trv[f[1], f[2], f[6], f[3], f[5], f[4]]/4 - 
 trv[f[1], f[2], f[6], f[4], f[3], f[5]]/4 - 
 trv[f[1], f[2], f[6], f[4], f[5], f[3]]/4 - 
 trv[f[1], f[2], f[6], f[5], f[3], f[4]]/4 + 
 trv[f[1], f[2], f[6], f[5], f[4], f[3]]/4 + 
 trv[f[1], f[3], f[2], f[4], f[5], f[6]]/4 - 
 trv[f[1], f[3], f[2], f[4], f[6], f[5]]/4 - 
 trv[f[1], f[3], f[2], f[5], f[4], f[6]]/4 - 
 trv[f[1], f[3], f[2], f[5], f[6], f[4]]/4 - 
 trv[f[1], f[3], f[2], f[6], f[4], f[5]]/4 + 
 trv[f[1], f[3], f[2], f[6], f[5], f[4]]/4 + 
 trv[f[1], f[3], f[4], f[2], f[5], f[6]]/4 - 
 trv[f[1], f[3], f[4], f[2], f[6], f[5]]/4 + 
 trv[f[1], f[3], f[4], f[5], f[2], f[6]]/4 + 
 trv[f[1], f[3], f[4], f[6], f[2], f[5]]/4 + 
 trv[f[1], f[3], f[5], f[2], f[4], f[6]]/4 - 
 trv[f[1], f[3], f[5], f[2], f[6], f[4]]/4 - 
 trv[f[1], f[3], f[5], f[4], f[2], f[6]]/4 + 
 trv[f[1], f[3], f[5], f[6], f[2], f[4]]/4 + 
 trv[f[1], f[3], f[6], f[2], f[4], f[5]]/4 - 
 trv[f[1], f[3], f[6], f[2], f[5], f[4]]/4 - 
 trv[f[1], f[3], f[6], f[4], f[2], f[5]]/4 - 
 trv[f[1], f[3], f[6], f[5], f[2], f[4]]/4 + 
 trv[f[1], f[4], f[2], f[3], f[5], f[6]]/4 - 
 trv[f[1], f[4], f[2], f[3], f[6], f[5]]/4 - 
 trv[f[1], f[4], f[2], f[5], f[3], f[6]]/4 - 
 trv[f[1], f[4], f[2], f[6], f[3], f[5]]/4 - 
 trv[f[1], f[4], f[3], f[2], f[5], f[6]]/4 + 
 trv[f[1], f[4], f[3], f[2], f[6], f[5]]/4 - 
 trv[f[1], f[4], f[3], f[5], f[2], f[6]]/4 - 
 trv[f[1], f[4], f[3], f[6], f[2], f[5]]/4 + 
 trv[f[1], f[4], f[5], f[2], f[3], f[6]]/4 - 
 trv[f[1], f[4], f[5], f[3], f[2], f[6]]/4 + 
 trv[f[1], f[4], f[6], f[2], f[3], f[5]]/4 - 
 trv[f[1], f[4], f[6], f[3], f[2], f[5]]/4 + 
 trv[f[1], f[5], f[2], f[3], f[4], f[6]]/4 - 
 trv[f[1], f[5], f[2], f[4], f[3], f[6]]/4 - 
 trv[f[1], f[5], f[3], f[2], f[4], f[6]]/4 - 
 trv[f[1], f[5], f[3], f[4], f[2], f[6]]/4 - 
 trv[f[1], f[5], f[4], f[2], f[3], f[6]]/4 + 
 trv[f[1], f[5], f[4], f[3], f[2], f[6]]/4

